Noncommutative Involutive Bases

The theory of Groebner Bases originated in the work of Buchberger and is now considered to be one of the most important and useful areas of symbolic computation. A great deal of effort has been put into improving Buchberger's algorithm for computing a Groebner Basis, and indeed in finding alternative methods of computing Groebner Bases. Two of these methods include the Groebner Walk method and the computation of Involutive Bases. By the mid 1980's, Buchberger's work had been generalised for noncommutative polynomial rings by Bergman and Mora. This thesis provides the corresponding generalisation for Involutive Bases and (to a lesser extent) the Groebner Walk, with the main results being as follows. (1) Algorithms for several new noncommutative involutive divisions are given, including strong; weak; global and local divisions. (2) An algorithm for computing a noncommutative Involutive Basis is given. When used with one of the aforementioned involutive divisions, it is shown that this algorithm returns a noncommutative Groebner Basis on termination. (3) An algorithm for a noncommutative Groebner Walk is given, in the case of conversion between two harmonious monomial orderings. It is shown that this algorithm generalises to give an algorithm for performing a noncommutative Involutive Walk, again in the case of conversion between two harmonious monomial orderings. (4) Two new properties of commutative involutive divisions are introduced (stability and extendibility), respectively ensuring the termination of the Involutive Basis algorithm and the applicability (under certain conditions) of homogeneous methods of computing Involutive Bases.

==> fralg_functions.c <==
/*
 * File: fralg_functions.c
 * Author: Gareth Evans
 * Last Modified: 10th August 2005
 */

/*
 * ======================================
 * Global Variables for fralg_functions.c
 * ======================================
 */

static int bigVar = 1;   // Keeps track of iteration depth in WreathProd

/*
 * ==================
 * Ordering Functions
 * ==================
 */

/*
 * Function Name: fMonLex
 *
 * Overview: Returns 1 if 1st arg <_{Lex} 2nd arg
 *
 * Detail: Given two FMons x and y, this function
 * compares the two monomials using the lexicographic
 * ordering, returning 1 if x < y and 0 if x >= y.
 *
 * Description of the Lex ordering:
 *
 * x < y iff (working left-to-right) the first (say ith)
 * letter on which x and y differ is
 * such that x_i < y_i in the ordering of the variables.
 *
 * External Variables Required: int pl;
 *
 * Note: This code is based on L. Lambe's "fMonTLex" code.
 */
Bool
fMonLex( x, y )
FMon x, y;
{
  ULong lenx, leny, min, count = 1;
  int j;
  Bool back;

  if( pl > 8 ) printf("Entered to compare x = %s with y = %s... \n", fMonToStr( x ), fMonToStr( y ) );
  if( x == (FMon) NULL ) // If x is empty we only have to check that y is non-empty
  {
    if( pl > 8 ) printf("x is NULL so testing if y is NULL...\n");
    return (Bool) ( y != (FMon) NULL );
  }
  else if( y == (FMon) NULL ) // If y is empty x cannot be less than it so just return 0
  {
    if( pl > 8 ) printf("y is NULL so returning 0...\n");
    return (Bool) 0;
  }
  else // Both non-empty
  {
    lenx = fMonLength( x );
    leny = fMonLength( y );

    if( lenx < leny ) // x has minimum length
    {
      min = lenx;
      back = (Bool) 1; // If limit reached we know x < y so return 1
    }
    else // y has minimum length
    {
      min = leny;
      back = (Bool) 0; // if limit reached we know x >= y so return 0
    }

    while( count <= min ) // For each generator
    {
      if( pl > 8 )
      {
        printf("Comparing %s with %s\n", fMonLeadVar( fMonSubWordLen( x, count, 1 ) ),
                                         fMonLeadVar( fMonSubWordLen( y, count, 1 ) ) );
      }
      // Compare generators
      if( ( j = strcmp( fMonLeadVar( fMonSubWordLen( x, count, 1 ) ),
                        fMonLeadVar( fMonSubWordLen( y, count, 1 ) ) ) ) < 0 )
      {
        if( pl > 8 ) printf("x is less than y... \n");
        return (Bool) 1;
      }
      else if( j > 0 )
      {
        if( pl > 8 ) printf("y is less than x... \n");
        return (Bool) 0;
      }
      count++;
    }
  }

  // Limit now reached; return previously agreed solution
  if( pl > 8 ) printf("Returning %i... \n", (int) back);
  return back;
}

/*
 * Function Name: fMonInvLex
 *
 * Overview: Returns 1 if 1st arg <_{InvLex} 2nd arg
 *
 * Detail: Given two FMons x and y, this function
 * compares the two monomials using the inverse lexicographic
 * ordering, returning 1 if x < y and 0 if x >= y.
 *
 * Description of the InvLex ordering:
 *
 * x < y iff (working right-to-left) the first (say ith)
 * letter on which x and y differ is
 * such that x_i < y_i in the ordering of the variables.
 *
 * External Variables Required: int pl;
 *
 * Note: This code is based on L. Lambe's "fMonTLex" code.
 */
Bool
fMonInvLex( x, y )
FMon x, y;
{
  ULong lenx, leny, min, count = 0;
  int j;
  Bool back;

  if( pl > 8 ) printf("Entered to compare x = %s with y = %s... \n", fMonToStr( x ), fMonToStr( y ) );
  if( x == (FMon) NULL ) // If x is empty we only have to check that y is non-empty
  {
    if( pl > 8 ) printf("x is NULL so testing if y is NULL...\n");
    return (Bool) ( y != (FMon) NULL );
  }
  else if( y == (FMon) NULL ) // If y is empty x cannot be less than it so just return 0
  {
    if( pl > 8 ) printf("y is NULL so returning 0...\n");
    return (Bool) 0;
  }
  else // Both non-empty
  {
    lenx = fMonLength( x );
    leny = fMonLength( y );

    if( lenx < leny ) // x has minimum length
    {
      min = lenx;
      back = (Bool) 1; // If limit reached we know x < y so return 1
    }
    else // y has minimum length
    {
      min = leny;
      back = (Bool) 0; // if limit reached we know x >= y so return 0
    }

    while( count < min ) // For each generator
    {
      if( pl > 8 )
      {
        printf("Comparing %s with %s\n", fMonLeadVar( fMonSubWordLen( x, lenx-count, 1 ) ),
                                         fMonLeadVar( fMonSubWordLen( y, leny-count, 1 ) ) );
      }
      // Compare generators _in reverse_
      if( ( j = strcmp( fMonLeadVar( fMonSubWordLen( x, lenx-count, 1 ) ),
                        fMonLeadVar( fMonSubWordLen( y, leny-count, 1 ) ) ) ) < 0 )
      {
        if( pl > 8 ) printf("x is less than y... \n");
        return (Bool) 1;
      }
      else if( j > 0 )
      {
        if( pl > 8 ) printf("y is less than x... \n");
        return (Bool) 0;
      }
      count++;
    }
  }

  // Limit now reached; return previously agreed solution
  if( pl > 8 ) printf("Returning %i... \n", (int) back);
  return back;
}

/*
 * Function Name: fMonDegRevLex
 *
 * Overview: Returns 1 if 1st arg <_{DegRevLex} 2nd arg
 *
 * Detail: Given two FMons x and y, this function
 * compares the two monomials using the degree reverse lexicographic
 * ordering, returning 1 if x < y and 0 if x >= y.
 *
 * Description of the DegRevLex ordering:
 *
 * x < y iff deg(x) < deg(y) or deg(x) = deg(y)
 * and x <_{RevLex} y, that is, working right to left,
 * the first (say ith) letter on which x and y differ is
 * such that x_i > y_i in the ordering of the variables.
 *
 * External Variables Required: int pl;
 *
 * Note: This code is based on L. Lambe's "fMonTLex" code.
 */
Bool
fMonDegRevLex( x, y )
FMon x, y;
{
  ULong lenx, leny, count;
  int j;

  if( pl > 8 ) printf("Entered to compare x = %s with y = %s... \n", fMonToStr( x ), fMonToStr( y ) );

  if( x == (FMon) NULL ) // If x is empty we only have to check that y is non-empty
  {
    if( pl > 8 ) printf("x is NULL so testing if y is NULL...\n");
    return (Bool) ( y != (FMon) NULL );
  }
  else if( y == (FMon) NULL ) // If y is empty x cannot be less than it so just return 0
  {
    if( pl > 8 ) printf("y is NULL so returning 0...\n");
    return (Bool) 0;
  }
  else // Both non-empty
  {
    lenx = fMonLength( x );
    leny = fMonLength( y );

    // In DegRevLex, compare the degrees first...
    if( lenx < leny )
    {
      if( pl > 8 ) printf("x is less than y... \n");
      return (Bool) 1;
    }
    else if( leny < lenx )
    {
      if( pl > 8 ) printf("y is less than x... \n");
      return (Bool) 0;
    }
    else // The degrees are the same, now use RevLex...
    {
      count = lenx; // lenx is arbitrary (because lenx = leny)

      while( count > 0 ) // Work in _reverse_
      {
        if( pl > 8 )
        {
          printf("Comparing %s with %s\n", fMonLeadVar( fMonSubWordLen( x, count, 1 ) ),
                                           fMonLeadVar( fMonSubWordLen( y, count, 1 ) ) );
        }
        if( ( j = strcmp( fMonLeadVar( fMonSubWordLen( x, count, 1 ) ),
                          fMonLeadVar( fMonSubWordLen( y, count, 1 ) ) ) ) > 0 )
        {
          if( pl > 8 ) printf("x is less than y... \n");
          return (Bool) 1;
        }
        else if( j < 0 )
        {
          if( pl > 8 ) printf("y is less than x... \n");
          return (Bool) 0;
        }
        count--;
      }
    }
  }

  // No differences found so monomials must be the same
  if( pl > 8 ) printf("Same, returning 0... \n");
  return (Bool) 0;
}

/*
 * Function Name: fMonWreathProd
 *
 * Overview: Returns 1 if 1st arg <_{WreathProduct} 2nd arg
 *
 * Detail: Given two FMons x and y, this function
 * compares the two monomials using the wreath product
 * ordering, returning 1 if x < y and 0 if x >= y.
 * This function is recursive.
 *
 * Description of the Wreath Product Ordering:
 *
 * Let the alphabet have a total order (e.g. a < b < ...)
 * Count the number of occurrences of the highest weighted letter (e.g. z),
 * the string with the most is bigger.
 * If both strings have the same number of those letters, they can
 * be written uniquely:
 * s1 = x0 z x1 z x2 ... z xn
 * s2 = y0 z y1 z y2 ... z yn
 *
 * Then s1 < s2 if
 * x0 < y0 or
 * x0 = y0 and x1 < y1, etc.
 * (< = wreath product ordering 'on y'; iterate as needed)
 *
 * Examples:
 * a^100 < aba^2 because 1 < b
 * aba^2 < a^2ba because b = b and a < a^2
 * a^2ba < b^2a because b < b^2
 * b^2a < bab because b^2 = b^2 and 1 < a (s1 = 1b1ba and s2 = 1bab1)
 * bab < ab^2 because b^2 = b^2 and 1 < a (s1 = 1bab1 and s2 = ab1b1)
 *
 * External Variables Required: int pl, nOfGenerators;
 * Global Variables Used: int bigVar;
 *
 * Note: This code is based on L. Lambe's "fMonTLex" code.
 */
Bool
fMonWreathProd( x, y )
FMon x, y;
{
  FMonList xList = fMonListNul, yList = fMonListNul;
  FMon xPad = fMonOne(), yPad = fMonOne(), xLetter, yLetter, bigMon;
  ULong xCount = 0, yCount = 0, i = 0;

  /*
   * Note: the global variable 'bigVar' is used to keep
   * track of the iteration depth. The algorithm is designed
   * so that the value of bigVar is always returned to its
   * original value (which is usually 1)
   */

  if( pl > 8 ) printf("Entered fMonWreathProd (%i) to compare x = %s with y = %s... \n",
                       bigVar, fMonToStr( x ), fMonToStr( y ) );

  // Fail safe check - cannot have more iterations than generators;
  // value 1 chosen by convention (in the case of equality)
  if( !( nOfGenerators-bigVar >= 0 ) ) return (Bool) 1;

  // Deal with special cases first
  if( x == (FMon) NULL ) // If x is empty we only have to check that y is non-empty
  {
    if( pl > 8 ) printf("x is NULL so testing if y is NULL...\n");
    return (Bool) ( y != (FMon) NULL );
  }
  else if( y == (FMon) NULL ) // If y is empty x cannot be less than it so just return 0
  {
    if( pl > 8 ) printf("y is NULL so returning 0...\n");
    return (Bool) 0;
  }
  else if ( fMonEqual( x, y ) == (Bool) 1 ) // If x == y just return 0
  {
    if( pl > 8 ) printf("x = y so returning 0...\n");
    return (Bool) 0;
  }
  else // Both non-empty and not equal
  {
    // Construct the generator for this iteration
    bigMon = ASCIIMon( (ULong) nOfGenerators - (ULong) bigVar + 1 );

    // Process x letter by letter, creating lists of intermediate terms
    while( fMonIsOne( x ) != (Bool) 1 )
    {
      xLetter = fMonPrefix( x, 1 ); // Look at the first letter
      if( fMonEqual( xLetter, bigMon ) == (Bool) 1 ) // if xLetter == bigMon
      {
        xCount++; // Increase the number of elements in the list
        xList = fMonListPush( xPad, xList );
        xPad = fMonOne(); // Reset
      }
      else
      {
        xPad = fMonTimes( xPad, xLetter ); // Build up next element
      }
      x = fMonSuffix( x, fMonLength( x ) - 1 ); // Look at next letter
    }
    xList = fMonListPush( xPad, xList ); // Flush out the remainder

    // Process y letter by letter
    while( fMonIsOne( y ) != (Bool) 1 )
    {
      yLetter = fMonPrefix( y, 1 ); // Look at the first letter
      if( fMonEqual( yLetter, bigMon ) == (Bool) 1 ) // if yLetter == bigMon
      {
        yCount++; // Increase the number of elements in the list
        yList = fMonListPush( yPad, yList );
        yPad = fMonOne(); // Reset
      }
      else
      {
        yPad = fMonTimes( yPad, yLetter ); // Build up next element
      }
      y = fMonSuffix( y, fMonLength( y ) - 1 ); // Look at next letter
    }
    yList = fMonListPush( yPad, yList ); // Flush out the remainder

    /*
     * Assuming representations
     * x = x0 z x1 z x2 ... z xn and
     * y = y0 z y1 z y2 ... z ym,
     *
     * We now have
     * xList = (xn, ..., x2, x1, x0),
     * yList = (ym, ..., y2, y1, y0),
     * and xCount and yCount hold the number of
     * z's in x and y respectively.
     *
     */

    // If xCount != yCount then we have a result...
    if( xCount < yCount )
    {
      if( pl > 8 ) printf("x has less of the highest weighted letter so returning 1...\n");
      return (Bool) 1;
    }
    else if( xCount > yCount )
    {
      if( pl > 8 ) printf("x has more of the highest weighted letter so returning 0...\n");
      return (Bool) 0;
    }
    else // ...otherwise we have to look at the intermediate terms
    {
      // Reverse the lists to obtain
      // xList = (x0, x1, x2, ..., xn) and
      // yList = (y0, y1, y2, ..., yn)
      xList = fMonListFXRev( xList );
      yList = fMonListFXRev( yList );

      // Increase the iteration value -- we will now compare the
      // elements of the lists w.r.t. the next highest variable
      bigVar++;
      while( xList )
      {
        i++;
        if( fMonWreathProd( xList -> first, yList -> first ) == (Bool) 1 )
        {
          if( pl > 8 ) printf("On component %u, x < y...\n", i);
          bigVar--; // reset before return
          return (Bool) 1;
        }
        else if( fMonWreathProd( yList -> first, xList -> first ) == (Bool) 1 )
        {
          if( pl > 8 ) printf("On component %u, y < x...\n", i);
          bigVar--; // reset before return
          return (Bool) 0;
        }
        else // (equal)
        {
          // Look at the next values in the sequence
          xList = xList -> rest;
          yList = yList -> rest;
        }
      }
      /*
       * Note: we should never reach this part of the code
       * because we know that at least one list comparison
       * will return a result (not all list comparisons will
       * return 'equal' because we know by this stage that
       * x is not equal to y). However we carry on for
       * completion.
       */
      bigVar--; // Reset
    }
  }

  printf("Executing Unreachable Code\n");
  exit( EXIT_FAILURE );
  return (Bool) 0;
}

/*
 * ===============================
 * Alphabet Manipulation Functions
 * ===============================
 */

/*
 * Function Name: preProcess
 *
 * Overview: Substitutes ASCII generators for original generators in a list of polynomials
 *
 * Detail: This function takes a list of polynomials _originalPolys_
 * in a set of generators _originalGenerators_ and returns the
 * same set of polynomials in ASCII generators, where the first
 * element of _originalGenerators_ is replaced by 'AAA', the
 * second element by 'AAB', etc.
 *
 * For example, if _originalGenerators_ = (x, y, z) so that the
 * generator order is x < y < z, and if _originalPolys_ = (x*y-z, 4*x^2-5*z),
 * the output list is (AAB*AAB-AAC, 4*AAA^2-5*AAC).
 *
 */
FAlgList
preProcess( originalPolys, originalGenerators )
FAlgList originalPolys;
FMonList originalGenerators;
{
  FAlgList newPolys = fAlgListNul;
  FAlg oldPoly, newPoly, adder;
  ULong i, oldPolySize, genLength, position;
  FMon firstTermMon, newFirstTermMon, multiplier, gen;
  QInteger firstTermCoef;

  // Go through each polynomial in turn...
  while( originalPolys )
  {
    oldPoly = originalPolys -> first; // Extract a polynomial
    originalPolys = originalPolys -> rest;
    oldPolySize = (ULong) fAlgNumTerms( oldPoly ); // Obtain the number of terms
    newPoly = fAlgZero(); // Initialise the new polynomial

    for( i = 1; i <= oldPolySize; i++ ) // For each term in the polynomial
    {
      firstTermMon = fAlgLeadMonom( oldPoly ); // Extract monomial
      firstTermCoef = fAlgLeadCoef( oldPoly ); // Extract coefficient
      oldPoly = fAlgReductum( oldPoly ); // Get ready to look at the next term
      newFirstTermMon = fMonOne(); // Initialise the new monomial

      // Go through each term replacing generators as required
      while( fMonIsOne( firstTermMon ) != (Bool) 1 )
      {
        gen = fMonPrefix( firstTermMon, 1 ); // Take the first letter 'x'
        position = fMonListPosition( gen, originalGenerators ); // Find the position of the letter in the list
        multiplier = ASCIIMon( position ); // Obtain the ASCII generator corresponding to x
        genLength = fMonLeadExp( firstTermMon ); // Find the exponent 'a' as in x^a
        // Multiply new monomial by (ASCII) x^a
        newFirstTermMon = fMonTimes( newFirstTermMon, fMonPow( multiplier, genLength ) );
        // Lose x^a from original monomial
        firstTermMon = fMonSuffix( firstTermMon, fMonLength( firstTermMon ) - genLength );
      }

      adder = fAlgMonom( firstTermCoef, newFirstTermMon ); // Construct the new ASCII term
      newPoly = fAlgPlus( newPoly, adder ); // Add the new ASCII term to the output polynomial
    }
    newPolys = fAlgListPush( newPoly, newPolys ); // Push new polynomial onto output list
  }

  // Return the reversed list (it was read in reverse)
  return fAlgListFXRev( newPolys );
}

/*
 * Function Name: postProcess
 *
 * Overview: Substitutes original generators for ASCII generators in a given polynomial
 *
 * Detail: This function takes a polynomial _oldPoly_ in ASCII generators
 * and returns the same polynomial in a corresponding set of generators
 * _originalGenerators_. The output is returned as a String
 * in fAlgToStr( ... ) format.
 *
 * For example, if _originalGenerators_ = (x, y, z) so that the
 * generator order is x < y < z, and if _oldPoly_ = A*B-C^2, then
 * the output String is "x y - z^2".
 *
 */
String
postProcess( oldPoly, originalGenerators )
FAlg oldPoly;
FMonList originalGenerators;
{
  FAlg adder;
  Bool result;
  FMon firstTermMon, gen, newFirstTermMon, multiplier;
  QInteger firstTermCoef;
  ULong i, match, oldPolySize, genLength;
  String back = strNew();

  sprintf( back, "" ); // Initialise back

  // Obtain the number of terms in the polynomial
  oldPolySize = (ULong) fAlgNumTerms( oldPoly );

  for( i = 1; i <= oldPolySize; i++ ) // For each term
  {
    firstTermMon = fAlgLeadMonom( oldPoly ); // Obtain the lead monomial
    firstTermCoef = fAlgLeadCoef( oldPoly ); // Obtain the lead coefficient
    result = qLess( firstTermCoef, qZero() ); // Test if coefficient is -ve
    oldPoly = fAlgReductum( oldPoly ); // Get ready to look at the next term
    newFirstTermMon = fMonOne(); // Initialise the new monomial

    // Go through the term replacing generators as required
    while( fMonIsOne( firstTermMon ) != (Bool) 1 )
    {
      gen = fMonPrefix( firstTermMon, 1 ); // Obtain the first letter 'x'
      genLength = fMonLeadExp( firstTermMon ); // Obtain 'a' as in x^a
      // Calculate the ASCII value ('AAA' = 1, 'AAB' = 2, ...)
      match = ASCIIVal( fMonToStr( gen ) );
      multiplier = fMonListNumber( match, originalGenerators ); // Find the original generator
      multiplier = fMonPow( multiplier, genLength );
      newFirstTermMon = fMonTimes( newFirstTermMon, multiplier ); // Multiply new monomial by the original x^a
      // Remove ASCII x^a from original monomial
      firstTermMon = fMonSuffix( firstTermMon, fMonLength( firstTermMon ) - genLength ); 
    }

    // Now add the term to the output string
    if( i == 1 ) // First term
      back = strConcat( back, fAlgToStr( fAlgMonom( firstTermCoef, newFirstTermMon ) ) );
    else // Must insert the correct sign (plus or minus)
    {
      if( result == 0 ) // Coefficient is +ve
      {
        adder = fAlgMonom( firstTermCoef, newFirstTermMon ); // Construct the new term
        back = strConcat( back, " + " );
        back = strConcat( back, fAlgToStr( adder ) );
      }
      else // Coefficient is -ve
      {
        adder = fAlgMonom( qNegate( firstTermCoef ), newFirstTermMon ); // Construct the new term
        back = strConcat( back, " - " );
        back = strConcat( back, fAlgToStr( adder ) );
      }
    }
  }
  
  return back;
}

/*
 * Function Name: postProcessParse
 *
 * Overview: As above but gives back its output in parse format
 *
 * Detail: This function takes a polynomial _oldPoly_ in ASCII generators
 * and returns the same polynomial in a corresponding set of generators
 * _originalGenerators_. The output is returned as a String in
 * parse format (with asterisks).
 *
 * For example, if _originalGenerators_ = (x, y, z) so that the
 * generator order is x < y < z, and if _oldPoly_ = A*B-C^2, then
 * the output String is "x*y - z^2".
 *
 */
String
postProcessParse( oldPoly, originalGenerators )
FAlg oldPoly;
FMonList originalGenerators;
{
  Short first = 1, written;
  FMon firstTermMon, gen, multiplier;
  QInteger firstTermCoef;
  ULong i, match, oldPolySize, genLength;
  String back = strNew();

  sprintf( back, "" ); // Initialise back

  if( !oldPoly ) // If input is NULL output the zero polynomial
  {
    back = strConcat( back, "0" );
    return back;
  }

  // Obtain the number of terms in the polynomial
  oldPolySize = (ULong) fAlgNumTerms( oldPoly );

  for( i = 1; i <= oldPolySize; i++ ) // For each term
  {
    // Assume to begin with that nothing has been added to
    // the String regarding the term we are now looking at
    written = 0;

    // Break down a term of the polynomial into its pieces
    firstTermMon = fAlgLeadMonom( oldPoly ); // Obtain the lead monomial
    firstTermCoef = fAlgLeadCoef( oldPoly ); // Obtain the lead coefficient

    if( qLess( firstTermCoef, qZero() ) == (Bool) 1 ) // If the coefficient is -ve
    {
      if( first == 1 ) // If this is the first term encountered
      {
        first = 0; // Set to avoid this loop in future

        // Note: there is no need for a space before the minus sign
        back = strConcat( back, "-" );
      }
      else // This is not the first term
      {
        // Separate two terms with a minus sign
        back = strConcat( back, " - " );
      }

      // Now that we have written the negative sign we can make
      // the coefficient positive
      firstTermCoef = qNegate( firstTermCoef );
    }
    else // The coefficient is +ve
    {
      if( first == 1 ) // If this is the first term encountered
      {
        first = 0; // Set to avoid this loop in future

        // Recall that there is no need to write out a plus
        // sign for the first term in a polynomial
      }
      else // This is not the first term
      {
        // Separate two terms with a plus sign
        back = strConcat( back, " + " );
      }
    }

    if( qIsOne( firstTermCoef ) != (Bool) 1 ) // If the coefficient is not one
    {
      written = 1; // Denote that we are going to write the coefficient to the String
      if( fMonEqual( firstTermMon, fMonOne() ) != (Bool) 1 ) // If the lead monomial is not 1
      {
        // Provide an asterisk to denote that the coefficient is
        // multiplied by the monomial
        back = strConcat( back, qToStr( firstTermCoef ) );
        back = strConcat( back, "*" );
      }
      else
      {
        // As the monomial is 1 there is no need to write the
        // monomial out and we can just write out the coefficient
        back = strConcat( back, qToStr( firstTermCoef ) );
      }
    }

    // If the lead monomial is not one
    if( fMonIsOne( firstTermMon ) != (Bool) 1 )
    {
      written = 1; // Denote that we are going to write the monomial to the String

      // Go through the term replacing generators as required
      while( firstTermMon )
      {
        gen = fMonPrefix( firstTermMon, 1 ); // Obtain the first letter 'x'
        genLength = fMonLeadExp( firstTermMon ); // Obtain 'a' as in x^a
        
        // Calculate the ASCII value ('AAA' = 1, 'AAB' = 2, ...)
        match = ASCIIVal( fMonToStr( gen ) );
        multiplier = fMonListNumber( match, originalGenerators ); // Find the original generator
        multiplier = fMonPow( multiplier, genLength );
        
        // Add multiplier onto the String
        back = strConcat( back, fMonToStr( multiplier ) );

        // Move the monomial onwards
        firstTermMon = fMonSuffix( firstTermMon, fMonLength( firstTermMon ) - genLength ); // Remove ASCII x^a
        if( firstTermMon ) back = strConcat( back, "*" );
      }
    }

    // If the coefficient is 1 and the monomial is 1 and nothing
    // has yet been written about this term, write "1" to the String
    // (This is to catch the case where the term is -1)
    if(    ( qIsOne( firstTermCoef ) == (Bool) 1 )
        && ( fMonIsOne( firstTermMon ) == (Bool) 1 )
        && ( written == 0 ) )
    {
      back = strConcat( back, "1" );
    }

    oldPoly = fAlgReductum( oldPoly ); // Get ready to look at the next term
  }

  return back;
}

/*
 * Function Name: alphabetOptimise
 *
 * Overview: Adjusts the original generator order (1st arg) according to
 *           frequency of generators in 2nd arg
 *
 * Detail: Given an FMonList _oldGens_ storing the given generator
 * order, this function optimises this order according to the
 * frequency of the generators in the polynomial list _polys_.
 * More specifically, the most frequently occurring generator
 * is set to be the smallest generator, the second most frequently
 * occurring generator is set to be the second smallest generator, ...
 * For the reasoning behind this optimisation, see a paper called
 * "A case where choosing a product order makes the
 * calculations of a Groebner basis much faster" by
 * Freyja Hreinsdottir (Journal of Symbolic Computation).
 *
 * Note: This function is designed to be used before the
 * generators and polynomials are converted to ASCII order.
 *
 * External variables needed: int pl;
 *
 */
FMonList
alphabetOptimise( oldGens, polys )
FMonList oldGens;
FAlgList polys;
{
  ULong i, j, letterLength, size = fMonListLength( oldGens ), scores[size];
  FMon monomial, letter, theLetters[size];
  FAlg poly;
  FMonList newGens = fMonListNul;

  if( pl > 0 ) 
  { 
    printf("Old Ordering = ");
    fMonListDisplayOrder( oldGens );
    printf("\n"); 
  }

  // Set up arrays
  for( i = 0; i < size; i++ )
  {
    theLetters[i] = oldGens -> first; // Transfer generator to array
    oldGens = oldGens -> rest;
    scores[i] = 0; // Initialise scores
  }

  // Analyse the generators found in each polynomial
  while( polys )
  {
    poly = polys -> first; // Extract a polynomial
    if( pl > 2 ) printf("Counting generators in poly %s\n", fAlgToStr( poly ) );
    polys = polys -> rest;

    while( poly ) // For each term in the polynomial
    {
      monomial = fAlgLeadMonom( poly ); // Extract the lead monomial
      poly = fAlgReductum( poly );

      while( fMonIsOne( monomial ) != (Bool) 1 )
      {
        letter = fMonPrefix( monomial, 1 ); // Take the first letter 'x'
        letterLength = fMonLeadExp( monomial ); // Find the exponent 'a' as in x^a
        j = 0;
        while( j < size ) // Locate the letter in the generator array
        {
          if( fMonEqual( letter, theLetters[j] ) == (Bool) 1 )
          {
            // Match found, increase scores appropriately
            scores[j] = scores[j] + letterLength;
            j = size; // Shortcut search
          }
          else j++;
        }
        monomial = fMonSuffix( monomial, fMonLength( monomial ) - letterLength ); // Lose x^a from old monomial
      }
    }
  }

  if( pl > 0 ) // Provide some information on screen
  {
    printf("Frequencies = ");
    for( i = 0; i < size; i++ )
    {
      printf("%u, ", scores[size-1-i] );
    }
    printf("\n");
  }

  // Sort scores by a quicksort algorithm, adjusting the generators as we go along
  alphabetArrayQuickSort( scores, theLetters, 0, size-1 );

  // Build up new alphabet
  for( i = 1; i <= size; i++ )
    newGens = fMonListPush( theLetters[size-i], newGens );

  if( pl > 0 ) 
  { 
    printf("New Ordering = ");
    fMonListDisplayOrder( newGens ); 
    printf("\n");
  }
  
  // Return the sorted alphabet list  
  return newGens;
}

/*
 * =================================
 * Polynomial Manipulation Functions
 * =================================
 */

/*
 * Function Name: fMonDiv
 *
 * Overview: Returns all possible ways that 2nd arg divides 1st arg;
 *           3rd arg = is division possible?
 *
 * Detail: Given two FMons _a_ and _b_, this function returns all possible
 * ways that _b_ divides _a_ in the form of an FMonPairList. The third
 * parameter _flag_ records whether or not (true/false) any divisions
 * are possible. For example, if t = abdababc and b = ab, then the
 * output FMonPairList is ((abdab, c), (abd, abc), (1, dababc)) and we
 * set _flag_ = true.
 *
 * External variables needed: int pl;
 *
 */
FMonPairList
fMonDiv( t, b, flag )
FMon t, b;
Short *flag;
{
  ULong i, tl, bl, diff;
  FMonPairList back = ( FMonPairList )theAllocFun( sizeof( *back ) );

  back = fMonPairListNul; // Initialise the output list

  *flag = false; // Assume there are no possible divisions to begin with
  tl = fMonLength( t );
  bl = fMonLength( b );

  if( tl < bl ) // There can be no possible divisions if |t| < |b|
  {
    return back;
  }
  else // Me must now consider each possibility in turn
  {
    diff = tl-bl;
    for( i = 0; i <= diff; i++ ) // Working left to right
    {
      // Is the subword of t of length |b| starting at position i+1 equal to b?
      if( fMonEqual( b, fMonSubWordLen( t, i+1, bl ) ) == (Bool) 1 )
      {
        // Match found; push the left and right factors onto the output list
        back = fMonPairListPush( fMonPrefix( t, i ), fMonSuffix( t, tl-bl-i ), back );
        if( pl > 6 ) printf("i = %i: %s = %s*(%s)*%s\n", i+1, fMonToStr( t ),
                     fMonToStr( fMonPrefix( t, i ) ), fMonToStr( b ), fMonToStr( fMonSuffix( t, tl-bl-i ) ) );
      }
    }
  }

  // If we found some matches set _flag_ to be true
  if( back ) *flag = true;
  return back; // Return the output list
}

/*
 * Function Name: fMonDivFirst
 *
 * Overview: Returns the first way that 2nd arg divides 1st arg;
 *           3rd arg = is division possible?
 *
 * Detail: Given two FMons _a_ and _b_, this function returns the first
 * way that _b_ divides _a_ in the form of an FMonPairList. The third
 * parameter _flag_ records whether or not (true/false) any divisions
 * are possible. For example, if t = abdababc and b = ab, then the
 * output FMonPairList is ((1, dababc)) and we
 * set _flag_ = true.
 *
 * External variables needed: int pl;
 *
 */
FMonPairList
fMonDivFirst( t, b, flag )
FMon t, b;
Short *flag;
{
  ULong i, tl, bl, diff;
  FMonPairList back = ( FMonPairList )theAllocFun( sizeof( *back ));

  back = fMonPairListNul; // Initialise the output list

  *flag = false; // Assume there are no possible divisions to begin with
  tl = fMonLength( t );
  bl = fMonLength( b );

  if( tl < bl ) // There can be no possible divisions if |t| < |b|
  {
    return back;
  }
  else // Me must now consider each possibility in turn
  {
    diff = tl-bl;
    for( i = 0; i <= diff; i++ ) // Working left to right
    {
      // Is the subword of t of length |b| starting at position i+1 equal to b?
      if( fMonEqual( b, fMonSubWordLen( t, i+1, bl ) ) == (Bool) 1 )
      {
        // Match found; push the left and right factors onto the output list and return it
        back = fMonPairListPush( fMonPrefix( t, i ), fMonSuffix( t, tl-bl-i ), back );
        if( pl > 6 ) printf("i = %i: %s = %s*(%s)*%s\n", i+1, fMonToStr( t ),
                     fMonToStr( fMonPrefix( t, i ) ), fMonToStr( b ), fMonToStr( fMonSuffix( t, tl-bl-i ) ) );
        *flag = true; // Indicate that we have found a match
        return back;
      }
    }
  }

  return back; // Return the empty output list - no matches were found
}

/*
 * Function Name: fMonOverlaps
 *
 * Overview: Finds all possible overlaps of 2 FMons
 *
 * Detail: Given two FMons, this function returns all
 * possible ways in which the two monomials overlap.
 * For example, if _a_ = abcabc and _b_ = cab, then
 * the output FMonPairList is
 * ((1, 1), (ab, c), (c, 1), (1, cabc), (1, ab), (abcab, 1))
 * as in
 * 1*(abcabc)*1 = ab*(cab)*c,
 * c*(abcabc)*1 = 1*(cab)*cabc,
 * 1*(abcabc)*ab = abcab*(cab)*1.
 *
 * External variables needed: int pl;
 *
 */
FMonPairList
fMonOverlaps( a, b )
FMon a, b;
{
  FMon still, move;
  Short type;
  ULong la, lb, ls, lm, i;
  FMonPairList back = ( FMonPairList )theAllocFun( sizeof( *back ));

  back = fMonPairListNul; // Initialise the output list

  la = fMonLength( a );
  lb = fMonLength( b );

  // Check for the trivial monomial
  if( ( la == 0 ) || ( lb == 0 ) ) return back;

  // Determine which monomial has the greater length
  if( la < lb )
  {
    still = b; ls = lb;
    move  = a; lm = la;
    type = 1; // Remember that |a| < |b|
  }
  else
  {
    still = a; ls = la;
    move  = b; lm = lb;
    type = 2; // Remember that |a| >= |b|
  }

  // First deal with prefix and suffix overlaps
  for( i = 1; i <= lm-1; i++ )
  {
    // PREFIX overlap - is a prefix of still equal to a suffix of move?
    if( fMonEqual( fMonPrefix( still, i ), fMonSuffix( move, i ) ) == (Bool) 1 )
    {
      if( type == 1 ) // still = b, move = a
      {
        // Need to multiply a on the right and b on the left to construct the overlap
        back = fMonPairListPush( fMonPrefix( a, la-i ), fMonOne(), back ); // b
        back = fMonPairListPush( fMonOne(), fMonSuffix( b, lb-i ), back ); // a
        if( pl > 5 ) printf("Left Overlap Found for (%s, %s): (%s, %s, %s, %s)\n",
                             fMonToStr( a ), fMonToStr( b ), fMonToStr( fMonOne() ),
                             fMonToStr( fMonSuffix( b, lb-i ) ), fMonToStr( fMonPrefix( a, la-i ) ),
                             fMonToStr( fMonOne() )  );
      }
      else // still = a, move = b
      {
        // Need to multiply a on the left and b on the right to construct the overlap
        back = fMonPairListPush( fMonOne(), fMonSuffix( a, la-i ), back ); // b
        back = fMonPairListPush( fMonPrefix( b, lb-i ), fMonOne(), back ); // a
        if( pl > 5 ) printf("Left Overlap Found for (%s, %s): (%s, %s, %s, %s)\n",
                             fMonToStr( a ), fMonToStr( b ), fMonToStr( fMonPrefix( b, lb-i ) ),
                             fMonToStr( fMonOne() ), fMonToStr( fMonOne() ),
                             fMonToStr( fMonSuffix( a, la-i ) ) );
      }
    }

    // SUFFIX overlap - is a suffix of still equal to a prefix of move?
    if( fMonEqual( fMonSuffix( still, i ), fMonPrefix( move, i ) ) == (Bool) 1 )
    {
      if( type == 1 ) // still = b, move = a
      {
        // Need to multiply a on the left and b on the right to construct the overlap
        back = fMonPairListPush( fMonOne(), fMonSuffix( a, la-i ), back ); // b
        back = fMonPairListPush( fMonPrefix( b, lb-i ), fMonOne(), back ); // a
        if( pl > 5 ) printf("Right Overlap Found for (%s, %s): (%s, %s, %s, %s)\n",
                             fMonToStr( a ), fMonToStr( b ), fMonToStr( fMonPrefix( b, lb-i ) ),
                             fMonToStr( fMonOne() ), fMonToStr( fMonOne() ),
                             fMonToStr( fMonSuffix( a, la-i ) ) );
      }
      else // still = a, move = b
      {
        // Need to multiply a on the right and b on the left to construct the overlap
        back = fMonPairListPush( fMonPrefix( a, la-i ), fMonOne(), back ); // b
        back = fMonPairListPush( fMonOne(), fMonSuffix( b, lb-i ), back ); // a
        if( pl > 5 ) printf("Right Overlap Found for (%s, %s): (%s, %s, %s, %s)\n", 
                             fMonToStr( a ), fMonToStr( b ), fMonToStr( fMonOne() ), 
                             fMonToStr( fMonSuffix( b, lb-i ) ), fMonToStr( fMonPrefix( a, la-i ) ), 
                             fMonToStr( fMonOne() ) );
      }
    }
  }

  // Subword overlaps
  for( i = 1; i <= ls-lm+1; i++ )
  {
    if( fMonEqual( move, fMonSubWordLen( still, i, lm ) ) == (Bool) 1 )
    {
      if( type == 1 ) // still = b, move = a
      {
        // Need to multiply a on the left and right to construct the overlap
        back = fMonPairListPush( fMonOne(), fMonOne(), back ); // b
        back = fMonPairListPush( fMonPrefix( b, i-1 ), fMonSuffix( b, lb+1-i-lm ), back ); // a
        if( pl > 5 ) printf("Middle Overlap Found for (%s, %s): (%s, %s, %s, %s)\n", 
                             fMonToStr( a ), fMonToStr( b ), fMonToStr( fMonPrefix( b, i-1 ) ),
                             fMonToStr( fMonSuffix( b, lb+1-i-lm ) ), fMonToStr( fMonOne() ), 
                             fMonToStr( fMonOne() ) );
      }
      else // still = a, move = b
      {
        // Need to multiply b on the left and right to construct the overlap
        back = fMonPairListPush( fMonPrefix( a, i-1 ), fMonSuffix( a, la+1-i-lm ), back ); // b
        back = fMonPairListPush( fMonOne(), fMonOne(), back ); // a
        if( pl > 5 ) printf("Middle Overlap Found for (%s, %s): (%s, %s, %s, %s)\n",
                             fMonToStr( a ), fMonToStr( b ), fMonToStr( fMonOne() ),
                             fMonToStr( fMonOne() ), fMonToStr( fMonPrefix( a, i-1 ) ),
                             fMonToStr( fMonSuffix( a, la+1-i-lm ) ) );
      }
    }
  }

  return back;
}

/*
 * Function Name: degInitial
 *
 * Overview: Returns the degree-based initial of a given polynomial
 *
 * Detail: Given a polynomial _input_, this function returns the
 * initial of that polynomial w.r.t. degree. In other words,
 * all terms of highest degree are returned.
 *
 */
FAlg
degInitial( input )
FAlg input;
{
  FAlg output = fAlgZero();
  ULong max = 0, next;

  // If the input is trivial, the output is trivial
  if( !input ) return input;

  // For each term in the input polynomial
  while( input )
  {
    // Find the degree of the next term in the polynomial
    next = fMonLength( fAlgLeadMonom( input ) );

    // If we find a term of higher degree
    if( next > max )
    {
      // Set a new maximum
      max = next;
      // Start building up the output polynomial again
      output = fAlgLeadTerm( input );
    }
    // Else if we find a term of equal maximum degree
    else if( next == max )
    {
      // Add the term to the output polynomial
      output = fAlgPlus( output, fAlgLeadTerm( input ) );
    }

    // Get ready to look at the next term of the input polynomial
    input = fAlgReductum( input );
  }

  // Return the initial
  return output;
}

/*
 * Function Name: fMonReverse
 *
 * Overview: Reverses a monomial
 *
 * Detail: Given a monomial m = x_1x_2...x_n, this
 * function returns the monomial m' = x_nx_{n-1}...x_2x_1.
 *
 */
FMon
fMonReverse( input )
FMon input;
{
  FMon output = fMonOne();

  // For each variable in the input monomial
  while( input )
  {
    output = fMonTimes( fMonPrefix( input, 1 ), output );
    input = fMonRest( input );
  }

  // Return the reversed monomial
  return output;
}

/*
 * ========================
 * Groebner Basis Functions
 * ========================
 */

/*
 * Function Name: polyReduce
 *
 * Overview: Returns the normal form of a polynomial w.r.t. a list of polynomials
 *
 * Detail: Given an FAlg and an FAlgList, this function
 * divides the FAlg w.r.t. the FAlgList, returning the
 * normal form of the input polynomial w.r.t. the list.
 *
 * External Variables Required: int pl;
 * Global Variables Used: ULong nRed;
 *
 */
FAlg
polyReduce( poly, list )
FAlg poly;
FAlgList list;
{
  ULong i, numRules = fAlgListLength( list );
  FAlg back = fAlgZero(), lead, upgrade, LHSA[numRules];
  FMon leadMonomial, leadLoopMonomial, LHSM[numRules];
  FMonPairList factors;
  QInteger leadQ, leadLoopQ, lcmQ, LHSQ[numRules];
  Short flag, toggle;

  // Convert the input list of polynomials to an array and
  // create arrays of lead monomials and lead coefficients
  for( i = 0; i < numRules; i++ )
  {
    if( pl > 5 ) printf("Poly %u = %s\n", i+1, fAlgToStr( list -> first ) );
    LHSA[i] = list -> first;
    LHSM[i] = fAlgLeadMonom( list -> first );
    LHSQ[i] = fAlgLeadCoef( list -> first );
    list = list -> rest;
  }

  // We will now recursively reduce every term in the polynomial
  // until no more reductions are possible
  while( fAlgIsZero( poly ) != (Bool) 1 )
  {
    if( pl > 5 ) printf("Looking at Lead Term of %s\n", fAlgToStr( poly ) );
    toggle = 1; // Assume no reductions are possible to begin with
    lead = fAlgLeadTerm( poly );
    leadMonomial = fAlgLeadMonom( lead );
    leadQ = fAlgLeadCoef( lead );
    i = 0;

    while( i < numRules ) // For each polynomial in the list
    {
      leadLoopMonomial = LHSM[i]; // Pick a test monomial
      flag = false;
      // Does the ith polynomial divide our polynomial?
      factors = fMonDivFirst( leadMonomial, leadLoopMonomial, &flag );

      if( flag == true ) // i.e. leadMonomial = factors -> lft * leadLoopMonomial * factors -> rt
      {
        if( pl > 1 ) nRed++; // Increase the number of reductions carried out
        if( pl > 5 ) printf("Found %s = (%s) * (%s) * (%s)\n", fMonToStr( leadMonomial ),
                             fMonToStr( factors -> lft ), fMonToStr( leadLoopMonomial ),
                             fMonToStr( factors -> rt ) );
        toggle = 0; // Indicate a reduction has been carried out to exit the loop
        leadLoopQ = LHSQ[i]; // Pick the divisor's leading coefficient
        lcmQ = AltLCMQInteger( leadQ, leadLoopQ ); // Pick 'nice' cancelling coefficients

        // Construct poly #i * -1 * coefficient to get lead terms the same
        upgrade = fAlgTimes( fAlgMonom( qOne(), factors -> lft ), LHSA[i] );
        upgrade = fAlgTimes( upgrade, fAlgMonom( qNegate( qDivide( lcmQ, leadLoopQ ) ), factors -> rt ) );

        // Add in poly * coefficient to cancel off the lead terms
        upgrade = fAlgPlus( upgrade, fAlgScaTimes( qDivide( lcmQ, leadQ ), poly ) );

        // We must also now multiply the current discarded remainder by a factor
        back = fAlgScaTimes( qDivide( lcmQ, leadQ ), back );
        poly = upgrade; // In the next iteration, we will be reducing the new polynomial upgrade
        if( pl > 5 ) printf("New Word = %s; New Remainder = %s\n", fAlgToStr( poly ), fAlgToStr( back ) );
      }
      if( toggle == 1 ) // The ith polynomial did not divide poly
        i++;
      else // A reduction was carried out, exit the loop
        i = numRules;
    }

    if( toggle == 1 ) // No reductions were carried out; now look at the next term
    {
      // Add lead term to remainder and reduce the rest of the polynomial
      back = fAlgPlus( back, lead );
      poly = fAlgReductum( poly );
      if( pl > 5 ) printf("New Remainder = %s\n", fAlgToStr( poly ) );
    }
  }

  return back; // Return the reduced and simplified polynomial
}

/*
 * Function Name: minimalGB
 *
 * Overview: Minimises a given Groebner Basis
 *
 * Detail: Given an input Groebner Basis, this function
 * will eliminate from the basis any polynomials whose
 * lead monomials are multiples of some other lead
 * monomial.
 *
 * External variables required: int pl;
 *
 */
FAlgList
minimalGB( G )
FAlgList G;
{
  FAlgList G_Minimal = fAlgListNul, G_Copy = fAlgListCopy( G );
  ULong i, p, length = fAlgListLength( G );
  FMon checker[length];
  FMonPairList sink;
  Short flag, blackList[length];

  // Create an array of lead monomials and initialise blackList
  // which will store which monomials are to be deleted from the basis
  for( i = 0; i < length; i++ )
  {
    blackList[i] = 0;
    checker[i] = fAlgLeadMonom( G_Copy -> first );
    G_Copy = G_Copy -> rest;
  }

  // Test divisibility of each monomial w.r.t all other monomials
  for( i = 0; i < length; i++ )
  {
    p = 0;
    while( p < length )
    {
      // If p is different from i and p has not yet been 'deleted' from the basis
      if( ( p != i ) && ( blackList[p] != 1 ) )
      {
        flag = false;
        sink = fMonDiv( checker[i], checker[p], &flag );
        if( flag == true ) // poly i's lead term is a multiple of poly p's lead term
        {
          blackList[i] = 1; // Ensure polynomial i is deleted later on
          break; // Exit from the while loop
        }
      }
      p++;
    }
  }

  // Push onto the output list elements not blacklisted
  for( i = 0; i < length; i++ )
  {
    if( blackList[i] == 0 ) // Not to be deleted
    {
      G_Minimal = fAlgListPush( G -> first, G_Minimal );
    }
    G = G -> rest; // Advance the list
  }

  // As it was constructed in reverse, we must reverse G_Minimal before returning it
  return fAlgListFXRev( G_Minimal );
}

/*
 * Function Name: reducedGB
 *
 * Overview: Reduces each member of a Groebner Basis w.r.t. all other members
 *
 * Detail: Given a list of polynomials, this function takes each
 * member of the list in turn, reducing the polynomial w.r.t. all
 * other members of the basis.
 *
 * Note: This function does not check whether a polynomial reduces to
 * zero or not (we usually want to delete polynomials that reduce to
 * zero from our basis) - it is assumed that no member of the basis will
 * reduce to zero (which will be the case if we start with a minimal Groebner
 * Basis). Also, at the end of the algorithm, the total number of reductions
 * carried out during the *whole program* is reported if the print level
 * (pl) exceeds 1.
 *
 * External variables required: int pl;
 *
 */
FAlgList
reducedGB( GBasis )
FAlgList GBasis;
{
  FAlg poly;
  FAlgList back = fAlgListNul, old_G, new_G;
  ULong i, sizeOfInput = fAlgListLength( GBasis );

  if( sizeOfInput > 1 ) // If |GBasis| > 1
  {
    i = 0; // i keeps track of which polynomial we are looking at

    // Start by making a copy of G for processing
    old_G = fAlgListCopy( GBasis );

    while( old_G ) // For each polynomial
    {
      i++;
      poly = old_G -> first; // Extract a polynomial
      old_G = old_G -> rest; // Advance the list
      if( pl > 2 ) printf("\nLooking at element p = %s of basis\n", fAlgToStr( poly ) );

      // Construct basis without 'poly' by appending
      // the remaining polynomials to the reduced polynomials
      new_G = fAlgListAppend( back, old_G );

      poly = polyReduce( poly, new_G ); // Reduce poly w.r.t. new_G
      poly = findGCD( poly ); // Divide out by the GCD

      if( pl > 2 ) printf("Reduced p to %s\n", fAlgToStr( poly ) );
      // Add the reduced polynomial to the list
      back = fAlgListAppend( back, fAlgListSingle( poly ) );
    }
  }
  else // else |GBasis| = 1 and there is no point in doing any reduction
  {
    return GBasis;
  }

  // Report on the total number of reductions carried out during the *whole program*
  if( pl > 1 ) printf("Number of Reductions Carried out = %u\n", nRed );

  return back;
}

/*
 * Function Name: idealMembershipProblem
 *
 * Overview: Tests whether a given FAlg reduces to 0 using the given FAlgList
 *
 * Detail: Given a list of polynomials, this function tests whether
 * a given polynomial reduces to zero using this list. This is
 * done using a modified version of the function polyReduce in that
 * the moment an irreducible monomial is encountered, the algorithm
 * terminates with the knowledge that the polynomial will not
 * reduce to 0.
 *
 * External variables required: int pl;
 *
 */
Bool
idealMembershipProblem( poly, list )
FAlg poly;
FAlgList list;
{
  ULong i, numRules = fAlgListLength( list );
  FAlg back = fAlgZero(), lead, upgrade, LHSA[numRules];
  FMon leadMonomial, leadLoopMonomial, LHSM[numRules];
  FMonPairList factors;
  QInteger leadQ, leadLoopQ, lcmQ, LHSQ[numRules];
  Short flag, toggle;

  // Convert the input list of polynomials to an array and
  // create arrays of lead monomials and lead coefficients
  for( i = 0; i < numRules; i++ )
  {
    if( pl > 5 ) printf("Poly %u = %s\n", i+1, fAlgToStr( list -> first ) );
    LHSA[i] = list -> first;
    LHSM[i] = fAlgLeadMonom( list -> first );
    LHSQ[i] = fAlgLeadCoef( list -> first );
    list = list -> rest;
  }

  // We will now recursively reduce every term in the polynomial
  // until an irreducible term is encountered or no more reductions are possible
  while( fAlgIsZero( poly ) != (Bool) 1 )
  {
    if( pl > 5 ) printf("Looking at Lead Term of %s\n", fAlgToStr( poly ) );
    toggle = 1; // Assume no reductions are possible to begin with
    lead = fAlgLeadTerm( poly );
    leadMonomial = fAlgLeadMonom( lead );
    leadQ = fAlgLeadCoef( lead );
    i = 0;

    while( i < numRules ) // For each polynomial in the list
    {
       leadLoopMonomial = LHSM[i]; // Pick a test monomial
       flag = false;
       // Does the ith polynomial divide our polynomial?
       factors = fMonDivFirst( leadMonomial, leadLoopMonomial, &flag );

       if( flag == true ) // i.e. leadMonomial = factors -> lft * leadLoopMonomial * factors -> rt
       {
          if( pl > 5 ) printf("Found %s = (%s) * (%s) * (%s)\n", fMonToStr( leadMonomial ),
                               fMonToStr( factors -> lft ), fMonToStr( leadLoopMonomial ), 
                               fMonToStr( factors -> rt ) );
          toggle = 0; // Indicate a reduction has been carried out to exit the loop
          leadLoopQ = LHSQ[i]; // Pick the divisor's leading coefficient
          lcmQ = AltLCMQInteger( leadQ, leadLoopQ ); // Pick 'nice' cancelling coefficients

          // Construct poly #i * -1 * coefficient to get lead terms the same
          upgrade = fAlgTimes( fAlgMonom( qOne(), factors -> lft ), LHSA[i] );
          upgrade = fAlgTimes( upgrade, fAlgMonom( qNegate( qDivide( lcmQ, leadLoopQ ) ), factors -> rt ) );

          // Add in poly * coefficient to cancel off the lead terms
          upgrade = fAlgPlus( upgrade, fAlgScaTimes( qDivide( lcmQ, leadQ ), poly ) );

          // We must also now multiply the current discarded remainder by a factor
          back = fAlgScaTimes( qDivide( lcmQ, leadQ ), back );
          poly = upgrade; // In the next iteration, we will be reducing the new polynomial upgrade
          if( pl > 5 ) printf("New Word = %s; New Remainder = %s\n", fAlgToStr( poly ), fAlgToStr( back ) );
       }
       if( toggle == 1 ) // The ith polynomial did not divide poly
         i++;
       else // A reduction was carried out, exit the loop
         i = numRules;
    }

    /*
     * If toggle == 1, this means that no rule simplified the lead term of 'poly'
     * so that we have encountered an irreducible monomial. In this case, the polynomial
     * we are reducing will not reduce to zero, so we can now return 0.
     */
    if( toggle == 1 )
      return (Bool) 0;
  }

  // If we reach here, the polynomial reduced to 0 so we return a positive result.
  return (Bool) 1;
}

/*
 * ===========
 * End of File
 * ===========
 */


==> involutive.c <==
/*
 * File: involutive.c (Noncommutative Involutive Basis Program)
 * Author: Gareth Evans
 * Last Modified: 10th August 2005
 */

// Include MSSRC Libraries
# include <fralg.h>

// Include *_functions Libraries
# include "file_functions.h"
# include "list_functions.h"
# include "fralg_functions.h"
# include "arithmetic_functions.h"
# include "ncinv_functions.h"

/*
 * ========================================
 * External Variables for ncinv_functions.c
 * ========================================
 */

ULong nOfProlongations; // Stores the number of prolongations calculated
int degRestrict = 0,    // Determines whether of not prolongations are restricted by degree
    IType = 3,          // Stores the involutive division used (1,2 = Left/Right Overlap, 3,4, = Left/Right, 5 = Empty)
    EType = 0,          // Stores the type of Overlap Division
    SType = 1,          // Determines how the basis is sorted
    MType = 1;          // Determines method of involutive division

/*
 * ==============================================================
 * External Variables for fralg_functions.c AND ncinv_functions.c
 * ==============================================================
 */

ULong nRed = 0;       // Stores how many reductions have been carried out
int nOfGenerators,    // Holds the number of generators
    pl = 1;           // Holds the "Print Level"

/*
 * ======================================
 * Global Variables for ncinv_functions.c
 * ======================================
 */

FMonList gens = fMonListNul;             // Stores the generators for the basis
FMonPairList multVars = fMonPairListNul; // Stores multiplicative variables
FAlgList F = fAlgListNul,                // Holds the input basis
         G = fAlgListNul,                // Holds the Groebner Basis
         G_Reduced = fAlgListNul,        // Holds the Reduced Groebner Basis
         IB = fAlgListNul,               // Holds the Involutive Basis
         IMPChecker = fAlgListNul;       // Stores a list of polynomials for the IMP
FMon allVars;                            // Stores all the variables
int AlgType = 1,                         // Stores which involutive algorithm to use
    order_switch = 1;                    // Stores the monomial ordering used

/*
 * Remark: Here are the possible values of order_switch:
 * 1: DegRevLex
 * 2: DegLex
 * 3: Lex
 * 9: Wreath Product
 */

/*
 * Function Name: NormalBatch
 *
 * Overview: Calculates an Involutive Basis and a
 *           Reduced Minimal Groebner Basis
 *
 * Detail: Given an input basis, this function uses the
 * functions in fralg_functions.c and ncinv_functions.c
 * to calculate an Involutive Basis and a minimal
 * reduced Groebner Basis for the input basis.
 *
 * External Variables Used: int pl;
 * Global Variables Used: FAlgList F, G, G_Reduced;
 *
 */
static void
NormalBatch( )
{
  FAlgList Display = fAlgListNul;
  int plSwap = pl;

  // Output some initial information to screen
  if( pl > 0 )
  {
    printf("\nPolynomials in the input basis:\n");
    Display = fAlgListCopy( F );
    while( Display )
    {
      // If pl == 1, display the polynomial using the original generators
      if( pl == 1 ) printf("%s,\n", postProcess( Display -> first, gens ) );
      // Otherwise, if pl > 1, display the polynomial using ASCII generators
      else if( pl > 1 ) printf("%s,\n", fAlgToStr( Display -> first ) );
      Display = Display -> rest; // Advance the list
    }
    printf("[%u Polynomials]\n", fAlgListLength( F ) );
  }

  // Calculate an Involutive Basis for F
  if( AlgType == 1 ) G = Gerdt( F );
  else G = Seiler( F );

  // Display calculated basis
  if( pl > 0 )
  {
    if( pl > 1 ) printf("Number of Prolongations Considered = %u\n", nOfProlongations );
    if( IType < 3 ) // Local division
    {
      printf("\nHere is the Involutive Basis\n((Left, Right) Multiplicative Variables in Brackets):\n");
      IB = fAlgListCopy( G );
      Display = fAlgListCopy( G );

      // We will now calculate the multiplicative variables silently
      pl = 0; // Set silent print level
      if( IType < 3 ) multVars = OverlapDiv( G );
      pl = plSwap; // Restore original print level

      while( Display )
      {
        // If pl == 1, display the polynomial using the original generators
        if( pl == 1 ) printf("%s, (%s, %s),\n", postProcess( Display -> first, gens ),
                             postProcess( fAlgMonom( qOne(), fMonReverse( multVars -> lft ) ), gens ),
                             postProcess( fAlgMonom( qOne(), fMonReverse( multVars -> rt  ) ), gens ) );
        // Otherwise, if pl > 1, display the polynomial using ASCII generators
        else if( pl > 1 ) printf("%s, (%s, %s),\n", fAlgToStr( Display -> first ), 
                                 fMonToStr( fMonReverse( multVars -> lft ) ), 
                                 fMonToStr( fMonReverse( multVars -> rt  ) ) );
        Display = Display -> rest; // Advance the polynomial list
        multVars = multVars -> rest; // Advance the multiplicative variables list
      }
      printf("[%u Polynomials]\n", fAlgListLength( G ) );
    }
    else // Global division
    {
      printf("\nHere is the Involutive Basis\n((Left, Right) Multiplicative Variables in Brackets):\n");
      IB = fAlgListCopy( G );
      Display = fAlgListCopy( G );
      while( Display )
      {
        if( IType == 3 ) // Left Division
        {
          // If pl == 1, display the polynomial using the original generators
          if( pl == 1 ) printf("%s, (%s, 1),\n", postProcess( Display -> first, gens ), fMonToStr( allVars ) );
          // Otherwise, if pl > 1, display the polynomial using ASCII generators
          else if( pl > 1 ) printf("%s, (all, none),\n", fAlgToStr( Display -> first ) );
        }
        else if( IType == 4 ) // Right Division
        {
          // If pl == 1, display the polynomial using the original generators
          if( pl == 1 ) printf("%s, (1, %s),\n", postProcess( Display -> first, gens ), fMonToStr( allVars )  );
          // Otherwise, if pl > 1, display the polynomial using ASCII generators
          else if( pl > 1 ) printf("%s, (none, all),\n", fAlgToStr( Display -> first ) );
        }
        else if( IType == 5 ) // Empty Division
        {
          // If pl == 1, display the polynomial using the original generators
          if( pl == 1 ) printf("%s, (1, 1),\n", postProcess( Display -> first, gens ) );
          // Otherwise, if pl > 1, display the polynomial using ASCII generators
          else if( pl > 1 ) printf("%s, (none, none),\n", fAlgToStr( Display -> first ) );
        }
        Display = Display -> rest; // Advance the list
      }
      printf("[%u Polynomials]\n", fAlgListLength( G ) );
    }
  }

  // Calculate a reduced and minimal Groebner Basis
  if( pl > 0 ) printf("\nComputing the Reduced Groebner Basis...\n");
  G = minimalGB( G ); // Minimise the basis
  G_Reduced = reducedGB( G ); // Reduce the basis
  if( pl > 0 ) printf("...Reduced Groebner Basis Computed.\n");

  // Display some information on screen
  if( pl > 0 )
  {
    printf("\nHere is the Reduced Groebner Basis:\n");
    Display = fAlgListCopy( G_Reduced );
    while( Display )
    {
      // If pl == 1, display the polynomial using the original generators
      if( pl == 1 ) printf("%s,\n", postProcess( Display -> first, gens ) );
      // Otherwise, if pl > 1, display the polynomial using ASCII generators
      else if( pl > 1 ) printf("%s,\n", fAlgToStr( Display -> first ) );
      Display = Display -> rest;
    }
    printf("[%u Polynomials]\n", fAlgListLength( G_Reduced ) );
  }
}

/*
 * Function Name: IMPSolver
 *
 * Overview: Solves the Ideal Membership Problem for polynomials
 *           sourced from disk or from user input
 *
 * Detail: Given a polynomial sourced from disk or from user
 * input, this function solves the ideal membership problem
 * for that polynomial by reducing the polynomial w.r.t.
 * a minimal reduced Groebner Basis (using a specially
 * adapted function) and testing to see whether the
 * polynomial reduces to zero or not.
 *
 * External Variables Used: FAlgList IMPChecker;
 *                          FMonList gens;
 *                          int pl;
 */
static void
IMPSolver( )
{
  FAlgList polynomials = fAlgListNul;
  FAlg polynomial;
  int sink;
  Short dk = 2; // Convention: 1 = disk, 2 = keyboard
  Bool answer;
  String inputChar = strNew(), inputStr = strNew(),
         polyFileName = strNew(), outputString = strNew();
  FILE *polyFile;
  
  // Determine whether the input will come from disk or from the keyboard
  printf("*** IDEAL MEMBERSHIP PROBLEM SOLVER ***\n\n");
  printf("Source: Disk (d) or Keyboard (k)? ...");
  sink = scanf( "%s", inputChar );

  // If the user hasn't entered 'd' or 'k', ask for another letter
  while( ( strEqual( inputChar, "d" ) == 0 ) & ( strEqual( inputChar, "k" ) == 0 ) )
  {
    printf("Error: Please enter d or k ...");
    sink = scanf( "%s", inputChar );
  }
  printf("\n");
  
  // If the polynomials are to be obtained from disk
  if( strEqual( inputChar, "d" ) == (Bool) 1 )
  {
    dk = 1; // Set input from disk
    printf("Please enter the file name of the input polynomials ...");
    sink = scanf( "%s", polyFileName );

    // Read file from disk
    if( ( polyFile = fopen( polyFileName, "r" ) ) == NULL )
    {
      printf("%s\n", "Error opening the polynomial input file.");
      exit( EXIT_FAILURE );
    }

    // Obtain the polynomials from the file
    polynomials = fAlgListFromFile( polyFile );
    polynomials = preProcess( polynomials, gens ); // Change to ASCII order
    sink = fclose( polyFile );
  }
  else // Else obtain the first polynomial from the keyboard
  {
    if( pl < 2 ) // Require polynomial using original generators
      printf("Please enter a polynomial (e.g. x*y^2-z)\n");
    else // Require polynomial using ASCII generators
      printf("Please enter a polynomial (e.g. AAA*AAB^2-AAC)\n");
    printf("(A semicolon terminates the program)...");
    sink = scanf( "%s", inputStr );

    if( ( strEqual( inputStr, "" ) == (Bool) 1 ) | ( strEqual( inputStr, ";" ) == (Bool) 1 ) )
      polynomials = fAlgListNul; // No poly given, terminate program
    else
    {
      // Push the given polynomial onto the list
      polynomials = fAlgListPush( parseStrToFAlg( inputStr ), polynomials );
      if( pl < 2 ) // Need to convert to ASCII order
        polynomials = preProcess( polynomials, gens );
    }
  }

  // For each polynomial in the list (for keyboard entry the list will have 1 element)
  while( polynomials )
  {
    polynomial = polynomials -> first; // Extract a polynomial to test
    polynomials = polynomials -> rest; // Advance the list

    // Solve the Ideal Membership Problem for the polynomial
    // using the Groebner Basis stored in IMPChecker
    answer = idealMembershipProblem( polynomial, IMPChecker );

    // Prepare to report the result correctly
    if( pl < 2 ) outputString = postProcess( polynomial, gens );
    else outputString = fAlgToStr( polynomial );

    // Return the results
    if( answer == (Bool) 0 )
      printf("Polynomial %s is NOT a member of the ideal.\n", outputString );
    else
      printf("Polynomial %s IS a member of the ideal.\n", outputString );

    if( dk == 2 ) // Obtain another poly from keyboard
    {
      if( pl < 2 ) // Require polynomial using original generators
        printf("Please enter a polynomial (e.g. x*y^2-z)\n");
      else // Require polynomial using ASCII generators
        printf("Please enter a polynomial (e.g. AAA*AAB^2-AAC)\n");
      printf("(A semicolon terminates the program)...");
      sink = scanf( "%s", inputStr );

      if( ( strEqual( inputStr, "" ) == (Bool) 1 ) | ( strEqual( inputStr, ";" ) == (Bool) 1 ) )
        polynomials = fAlgListNul; // No poly given, terminate program
      else
      {
        // Push the given polynomial onto the list
        polynomials = fAlgListPush( parseStrToFAlg( inputStr ), polynomials );
        if( pl < 2 ) // Need to convert to ASCII order
          polynomials = preProcess( polynomials, gens );
      }
    }
  }
}

/*
 * Function Name: main
 *
 * Overview: A Noncommutative Involutive Basis Program
 *
 * Detail: This function deals with the inputs and outputs
 * of the program. In particular, the command line arguments are
 * processed, the input files are read, and once the Involutive 
 * Basis has been calculated, it is output to disk together with
 * the reduced minimal Groebner Basis.
 *
 * External Variables Used: int nOfGenerators, pl;
 * Global Variables Used: FAlgList F;
 *                        FMonList gens;
 *                        int order_switch;
 */
int
main( argc, argv )
int argc;
char *argv[];
{
  String filename = strNew(),       // Used to create the output file name
         filename2 = strNew();      // Used to create the involutive output file name
  FAlg zeroOrOne;                   // Used to test for trivial basis elements
  FMonList gens_copy = fMonListNul; // Holds a copy of the generators
  ULong k;                          // Used as a counter
  int i,                            // Used as a counter
      length;                       // Used to store the length of a command line argument
  Short alpha_switch = 0,           // Do we optimise the generator order lexicographically?
        fractions = 0,              // Do we eliminate fractions from the input basis?
        IMP = 0,                    // At the end of the algorithm, do we solve the IMP?
        p;                          // Used to navigate through the command line arguments
  FILE *grobdata,                   // Stores the input file
       *outputdata;                 // Used to construct the output file

  // Process Command Line Arguments
  if( argc < 2 )
  {
    printf("\nInvalid Input - wrong number of parameters.");
    printf("\nSee README for more information.\n\n");
    exit( EXIT_FAILURE );
  }

  p = 1; // p will step through all the command line arguments
  while( argv[p][0] == '-' ) // While there is another command line argument
  {
    length = (int) strlen( argv[p] ); // Determine length of argument
    if( pl > 8 ) printf("Looking at parameter %i of length %i\n", p, length );

    if( length == 1 ) // Just a "-" was given
    {
      printf("\nInvalid Input - empty parameter (position %i).", p);
      printf("\nSee README for more information.\n\n");
      exit( EXIT_FAILURE );
    }

    // We will now deal with the different allowable parameters
    switch( argv[p][1] )
    {
      case 'a':
        alpha_switch = 1; // Optimise the generator order lexicographically
        break;
      case 'c': // Choose the algorithm used to construct the involutive basis
        if( length != 3 )
        {
          printf("\nInvalid Input - incorrect length on code parameter.");
          printf("\nSee README for more information.\n\n");
          exit( EXIT_FAILURE );
        }
        switch( argv[p][2] ) // Choose the algorithm type
        {
          case '1' :
          case '2' :
            AlgType = ( (int) argv[p][2] ) - 48;
            break;
          default:
            printf("\nInvalid Parameter (%c is an invalid code selection character).", argv[p][2]);
            printf("\nSee README for more information.\n\n");
            exit( EXIT_FAILURE );
            break;
        }
        break;
      case 'd':
        order_switch = 2; // Use the DegLex Monomial Ordering
        break;
      case 'e': // Choose the Overlap Division type
        if( length != 3 )
        {
          printf("\nInvalid Input - incorrect length on type of Overlap Division parameter.");
          printf("\nSee README for more information.\n\n");
          exit( EXIT_FAILURE );
        }
        switch( argv[p][2] ) // Assign the type
        {
          case '1' :
          case '2' :
          case '3' :
          case '4' :
          case '5' :
            EType = ( (int) argv[p][2] ) - 48;
            break;
          default:
            printf("\nInvalid Parameter (%c is an invalid -e character).", argv[p][2]);
            printf("\nSee README for more information.\n\n");
            exit( EXIT_FAILURE );
            break;
        }
        break;
      case 'f':
        fractions = 1; // Eliminate fractions from the input basis
        break;
      case 'l':
        order_switch = 3; // Use the Lexicographic Monomial Ordering
        break;
      case 'm': // Choose method of involutive division
        if( length != 3 )
        {
          printf("\nInvalid Input - incorrect length on method parameter.");
          printf("\nSee README for more information.\n\n");
          exit( EXIT_FAILURE );
        }
        switch( argv[p][2] ) // Choose the method
        {
          case '1' :
          case '2' :
            MType = ( (int) argv[p][2] ) - 48;
            break;
          default:
            printf("\nInvalid Parameter (%c is an invalid method character).", argv[p][2]);
            printf("\nSee README for more information.\n\n");
            exit( EXIT_FAILURE );
            break;
        }
        break;
      case 'o': // Choose how the basis is stored
        if( length != 3 )
        {
          printf("\nInvalid Input - incorrect length on sort parameter.");
          printf("\nSee README for more information.\n\n");
          exit( EXIT_FAILURE );
        }
        switch( argv[p][2] ) // Choose the sorting method
        {
          case '1' :
          case '2' :
          case '3' :
            SType = ( (int) argv[p][2] ) - 48;
            break;
          default:
            printf("\nInvalid Parameter (%c is an invalid sort character).", argv[p][2]);
            printf("\nSee README for more information.\n\n");
            exit( EXIT_SUCCESS );
            break;
        }
        break;
      case 'p':  // Calls the Interactive Ideal Membership Problem
        IMP = 1; // Solver after the Groebner Basis has been found.
        break;
      case 'r': // Use the DegRevLex Monomial Ordering
        break;  // (we do nothing here - this is default option)
      case 's': // Choose an involutive division
        if( length != 3 )
        {
          printf("\nInvalid Input - incorrect length on selection parameter.");
          printf("\nSee README for more information.\n\n");
          exit( EXIT_SUCCESS );
        }
        switch( argv[p][2] ) // Assign the involutive division type
        {
          case '1' :
          case '2' :
          case '3' :
          case '4' :
          case '5' :
            IType = ( (int) argv[p][2] ) - 48;
            break;
          default:
            printf("\nInvalid Parameter (%c is an invalid involutive division character).", argv[p][2]);
            printf("\nSee README for more information.\n\n");
            exit( EXIT_FAILURE );
            break;
        }
        break;
      case 'v': // Choose the amount of information given to screen
        if( length != 3 )
        {
          printf("\nInvalid Input - incorrect length on verbose parameter.");
          printf("\nSee README for more information.\n\n");
          exit( EXIT_FAILURE );
        }
        switch( argv[p][2] )
        {
          case '0' :
          case '1' :
          case '2' :
          case '3' :
          case '4' :
          case '5' :
          case '6' :
          case '7' :
          case '8' :
          case '9' :
            pl = ( (int) argv[p][2] ) - 48;
            break;
          default:
            printf("\nInvalid Parameters (%c is an invalid verbose character).", argv[p][2]);
            printf("\nSee README for more information.\n\n");
            exit( EXIT_FAILURE );
            break;
        }
        break;
      case 'w':
        order_switch = 9; // Use the Wreath Product Monomial Ordering
        break;
      case 'x':
        degRestrict = 1; // Turns on restriction of prolongations by degree
        break;
      default:
        printf("\nInvalid Parameter (%c is an invalid character).", argv[p][1]);
        printf("\nSee README for more information.\n\n");
        exit( EXIT_FAILURE );
        break;
    }
    p++; // Get ready to look at the next parameter
  }

  p = p-1; // p now holds the number of parameters processed

  // Test overloading of switches
  if( filenameLength( argv[1+p] ) > 59 )
  {
    printf("\nError: The input filename must not\n");
    printf("exceed 59 characters. Exiting...\n\n");
    exit( EXIT_SUCCESS );
  }

  if( ( EType > 0 ) && ( IType >= 3 ) )
  {
    printf("\nError: The -e(n) option must be used with\n");
    printf("either the -s1 or -s2 options. Exiting...\n\n");
    exit( EXIT_SUCCESS );
  }

  if( ( EType == 2 ) && ( MType == 1 ) )
  {
    printf("\n***   Warning: The Selected Overlap Division Type is not a    ***\n");
      printf("*** strong involutive division when used with the -m1 option. ***\n");
  }

  // Open file specified on the command line
  if( ( grobdata = fopen ( argv[1+p], "r" ) ) == NULL )
  {
    printf("Error opening the input file.\n");
    exit( EXIT_FAILURE );
  }

  /*
   * The first line of the input file should contain the
   * generators in the format a; b; c; ...
   * (representing a > b > c > ...). We will now read the
   * generators from file and calculate the number of
   * generators obtained.
   */
  gens = fMonListFromFile( grobdata );
  
  /*
   * As the rest of the program assumes a generator order
   * a < b < c < ... (for ASCII comparison), we now reverse
   * the list of generators.
   */
  gens = fMonListFXRev( gens );

  k = fMonListLength( gens );
  if( k >= (ULong) INT_MAX ) // Check limit
  {
    printf("Error: INT_MAX Exceeded (in main)\n");
    exit( EXIT_FAILURE );
  }
  else nOfGenerators = (int) k;

  // Check generator bound
  if( nOfGenerators > 17576 )
  {
    printf("Error: The number of generators must not exceed 17576\n");
    exit( EXIT_FAILURE );
  }

  if( IType >= 3 ) // Global division
  {
    // Create a monomial storing all the generators in order
    gens_copy = fMonListCopy( gens );
    allVars = fMonOne();
    while( gens_copy )
    {
      allVars = fMonTimes( allVars, gens_copy -> first );
      gens_copy = gens_copy -> rest;
    }
    allVars = fMonReverse( allVars );
  }

  // Welcome
  if( pl > 0 )
  {
    if( IType < 3 ) printf("\n*** NONCOMMUTATIVE INVOLUTIVE BASIS PROGRAM (LOCAL DIVISION) *** \n");
    else printf("\n*** NONCOMMUTATIVE INVOLUTIVE BASIS PROGRAM (GLOBAL DIVISION) *** \n");
  }

  // We will now choose the monomial ordering to be used.
  switch( order_switch )
  {
    case 1:
      theOrdFun = fMonDegRevLex;
      if( pl > 0 )  printf("\nUsing the DegRevLex Ordering with ");
      break;
    case 2:
      theOrdFun = fMonTLex;
      if( pl > 0 )  printf("\nUsing the DegLex Ordering with ");
      break;
    case 3:
      theOrdFun = fMonLex;
      if( pl > 0 )  printf("\nUsing the Lex Ordering with ");
      break;
    case 9:
      theOrdFun = fMonWreathProd;
      if( pl > 0 )  printf("\nUsing the Wreath Product Ordering with ");
      break;
    default:
      break;
  }

  // Output the generator order to screen...
  if( pl > 0 ) 
  {
    fMonListDisplayOrder( gens );
    printf("\n");
  }

  // Now read the polynomials from disk
  F = fAlgListFromFile( grobdata );

  // If necessary, optimise the generator order
  if( alpha_switch == 1 ) gens = alphabetOptimise( gens, F );

  /*
   * Now substitute original generators for ASCII generators in all
   * basis polynomials. This is done because all the monomial
   * orderings use ASCII string comparisons for efficiency.
   * For example, if the original monomial ordering is x > y > z
   * and a polynomial x*y-2*z is in the basis, then the polynomial
   * we get after substituting for the ASCII order (AAC > AAB > AAA) is
   * AAC*AAB-2*AAA.
   */
  G = preProcess( F, gens ); // Note: placed in G for processing
  F = fAlgListNul;

  // If we are asked to remove all fractions from the input basis, do so now.
  if( fractions == 1 ) G = fAlgListRemoveFractions( G );

  // Test the list for special cases (trivial ideals)
  while( G )
  {
    zeroOrOne = G -> first; // Extract a polynomial
    if( fAlgIsZero( zeroOrOne ) == (Bool) 0 ) // If the polynomial is not equal to 0...
      F = fAlgListPush( zeroOrOne, F ); // ...add to the input list
    // Now divide by the leading coefficient to get a unit coefficient
    zeroOrOne = fAlgScaDiv( zeroOrOne, fAlgLeadCoef( zeroOrOne ) );
    if( fAlgIsOne( zeroOrOne ) == (Bool) 1 ) // If the polynomial is equal to 1...
    {
      // ... we have a trivial ideal
      F = fAlgListSingle( fAlgOne() );
      break;
    }
    G = G -> rest; // Advance the list
  }
  F = fAlgListFXRev( F ); // Reverse the list (it was constructed in reverse)

  G = fAlgListNul; // Reset for later use

  // Calculate the number of polynomials in the input basis
  k = fAlgListLength( F );
  if( k >= (ULong) INT_MAX ) // Check limit
  {
    printf("Error: INT_MAX Exceeded (in main)\n");
    exit( EXIT_FAILURE );
  }

  // Calculate an Involutive Basis for F followed by a
  // reduced and minimal Groebner Basis for F
  NormalBatch();

  // Write Reduced Groebner Basis to Disk
  if( pl > 0 ) printf("\nWriting Reduced Groebner Basis to Disk... ");

  // Choose the correct suffix for the filename (argv[1+p] is the original filename)
  switch( order_switch )
  {
    case 1:
      filename = appendDotDegRevLex( argv[1+p] );
      break;
    case 2:
      filename = appendDotDegLex( argv[1+p] );
      break;
    case 3:
      filename = appendDotLex( argv[1+p] );
      break;
    case 9:
      filename = appendDotWP( argv[1+p] );
      break;
    default:
      printf("\nERROR DURING SUFFIX SELECTION\n\n");
      exit( EXIT_FAILURE );
      break;
  }
  filename2 = strConcat( filename, ".inv" );

  // Now open the output file
  if( ( outputdata = fopen ( filename, "w" ) ) == NULL )
  {
    printf("%s\n", "Error opening / creating the (first) output file.");
    exit( EXIT_FAILURE );
  }

  // Write the (reversed) generator order to disk
  fMonListToFile( outputdata, fMonListRev( gens ) );

  // Write Polynomials to disk
  G = fAlgListNul;

  // If we are required to solve the Ideal Membership Problem,
  // let us make a copy of the output basis now
  if( IMP == 1 ) IMPChecker = fAlgListCopy( G_Reduced );

  // We will now convert all polynomials in the basis
  // from ASCII order back to the user's order, writing
  // the converted polynomials to file as we go.
  while( G_Reduced )
  {
    fprintf( outputdata, "%s;\n", postProcessParse( G_Reduced -> first, gens ) );
    G_Reduced = G_Reduced -> rest;
  }

  // Close off the output file
  i = fclose( outputdata );

  if( pl > 0 ) printf("Done.\nWriting Involutive Basis to Disk... ");

  // Now write the Involutive Basis to disk
  if( ( outputdata = fopen ( filename2, "w" ) ) == NULL )
  {
    printf("%s\n", "Error opening / creating the (second) output file.");
    exit( EXIT_FAILURE );
  }

  // Write the (reversed) generator order to disk
  fMonListToFile( outputdata, fMonListRev( gens ) );

  // If we are using a local division we need to find the multiplicative variables now
  if( IType < 3 ) multVars = OverlapDiv( IB );

  while( IB )
  {
    fprintf( outputdata, "%s; ", postProcessParse( IB -> first, gens ) );
    if( IType < 3 ) // Overlap-based Division
    {
      fprintf( outputdata, "(%s, %s);\n", 
               postProcess( fAlgMonom( qOne(), fMonReverse( multVars -> lft ) ), gens ),
               postProcess( fAlgMonom( qOne(), fMonReverse( multVars -> rt  ) ), gens ) );
    }
    else if( IType == 3 ) // Left Division
    {
      fprintf( outputdata, "(%s, 1);\n", fMonToStr( allVars ) );
    }
    else if( IType == 4 ) // Right Division
    {
      fprintf( outputdata, "(1, %s);\n", fMonToStr( allVars ) );
    }
    else if( IType == 5 ) // Empty Division
    {
      fprintf( outputdata, "(1, 1);\n" );
    }

    IB = IB -> rest; // Advance the list of rules
    // If need be, advance the multiplicative variables list
    if( IType < 3 ) multVars = multVars -> rest;
  }

  // Close off the output file
  i = fclose( outputdata );

  if( pl > 0 ) printf("Done.\n\n");

  // If the Ideal Membership Problem Solver is required, run it now.
  if( IMP == 1 ) IMPSolver();

  return EXIT_SUCCESS; // Exit successfully
}

# include "file_functions.c"
# include "list_functions.c"
# include "fralg_functions.c"
# include "arithmetic_functions.c"
# include "ncinv_functions.c"

// End of File


==> list_functions.c <==
/*
 * File: list_functions.c
 * Author: Gareth Evans, Chris Wensley
 * Last Modified: 9th August 2005
 */

/*
 * =================
 * Display Functions
 * =================
 */

/*
 * Function Name: fMonListDisplay
 *
 * Overview: Displays an FMonList in the format l1\n l2\n l3\n...
 *
 * Detail: Given an FMonList, this function displays the
 * elements of the list on screen in such a way that if the
 * list is (for example) L = (l1, l2, l3, l4), the output is
 *
 * l1
 * l2
 * l3
 * l4
 *
 */
void
fMonListDisplay( L )
FMonList L;
{
  while( L )
  {
    printf( "%s\n", fMonToStr( L -> first ) );
    L = L -> rest;
  }
}

/*
 * Function Name: fMonListDisplayOrder
 *
 * Overview: Displays an FMonList in the format l1 < l2 < l3...
 *
 * Detail: Given an FMonList, this function displays the
 * elements of the list on screen in such a way that if the
 * list is (for example) L = (l1, l2, l3, l4), the output is
 *
 * l4 > l3 > l2 > l1
 *
 * External variables required: int pl;
 *
 */
void
fMonListDisplayOrder( L )
FMonList L;
{
  ULong i = 1, j = fMonListLength( L );

  L = fMonListRev( L );

  while( L )
  {
    if( pl >= 1 )
      printf( "%s", fMonToStr( L -> first ) );
    if( pl > 1 )
    {
      printf( " (%s)", ASCIIStr( j + 1 - i ) );
      i++;
    }
    L = L -> rest;
    if( L ) // If there is another element left provide a " > "
    {
      printf( " > " );
    }
  }
}

/*
 * Function Name: fMonPairListMultDisplay
 *
 * Overview: Displays an FMonPairList in the format (l1, l2)\n (l3, l4)\n...
 *
 * Detail: Given an FMonPairList, this function displays the
 * elements of the list on screen in such a way that if the
 * list is (for example) L = ((l1, l2), (l3, l4), (l5, l6)), the output is
 *
 * (l1, l2)
 * (l3, l4)
 * (l5, l6)
 *
 * Remark: The "Mult" stands for multiplicative - this function is primarily
 * used to display (Left, Right) multiplicative variables.
 */
void
fMonPairListMultDisplay( L )
FMonPairList L;
{
  while( L )
  {
    printf( "(%s, %s)\n", fMonToStr( L -> lft ), fMonToStr( L -> rt ) );
    L = L -> rest;
  }
}

/*
 * Function Name: fAlgListDisplay
 *
 * Overview: Displays an FAlgList in the format p1\n p2\n p3\n...
 *
 * Detail: Given an FAlgList, this function displays the
 * elements of the list on screen in such a way that if the
 * list is (for example) L = (p1, p2, p3, p4), the output is
 *
 * p1
 * p2
 * p3
 * p4
 *
 */
void
fAlgListDisplay( L )
FAlgList L;
{
  while( L )
  {
    printf( "%s\n", fAlgToStr( L -> first ) );
    L = L -> rest;
  }
}

/*
 * =========================
 * List Extraction Functions
 * =========================
 */

/*
 * Function Name: fMonListNumber
 *
 * Overview: Returns the ith member of an FMonList (i = 1st arg)
 *
 * Detail: Given an FMonList, this function returns the
 * ith member of that list, where i is the first argument _number_.
 *
 */
FMon
fMonListNumber( number, list )
ULong number;
FMonList list;
{
  ULong i;
  FMon back = newFMon();

  for( i = 1; i < number; i++ )
  {
    list = list -> rest; // Traverse list
  }

  back = list -> first;
  return back;
}

/*
 * Function Name: fMonPairListNumber
 *
 * Overview: Returns the ith member of an FMonPairList (i = 1st arg)
 *
 * Detail: Given an FMonPairList, this function returns the
 * ith member of that list, where i is the first argument _number_.
 *
 */
FMonPair
fMonPairListNumber( number, list )
ULong number;
FMonPairList list;
{
  FMonPair back;
  ULong i;

  for( i = 1; i < number; i++ )
  {
    list = list -> rest; // Traverse list
  }

  back.lft = list -> lft;
  back.rt =  list -> rt;

  return back;
}

/*
 * Function Name: fAlgListNumber
 *
 * Overview: Returns the ith member of an FAlgList (i = 1st arg)
 *
 * Detail: Given an FAlgList, this function returns the
 * ith member of that list, where i is the first argument _number_.
 *
 */
FAlg
fAlgListNumber( number, list )
ULong number;
FAlgList list;
{
  ULong i;
  FAlg back = newFAlg();

  for( i = 1; i < number; i++ )
  {
    list = list -> rest; // Traverse list
  }

  back = list -> first;
  return back;
}

/*
 * =========================
 * List Membership Functions
 * =========================
 */

/*
 * Function Name: fAlgListIsMember
 *
 * Overview: Does the FAlg appear in the FAlgList? (1 = yes)
 *
 * Detail: Given an FAlgList, this function tests whether
 * a given FAlg appears in the list. This is done by
 * moving through the list and checking each entry
 * sequentially. Once a match is found, a positive result
 * is returned; otherwise once we have gone through the
 * entire list, a negative result is returned.
 *
 */
Bool
fAlgListIsMember( w, L )
FAlg w;
FAlgList L;
{
  while( L )
  {
    if( fAlgEqual( w, L -> first ) == (Bool) 1 )
    {
      return (Bool) 1; // Match found
    }
    L = L -> rest;
  }
  return (Bool) 0; // No matches found
}

/*
 * =======================
 * List Position Functions
 * =======================
 */

/*
 * Function Name: fMonListPosition
 *
 * Overview: Gives position of 1st appearance of FMon in FMonList
 *
 * Detail: Given an FMonList, this function returns the
 * position of the first appearance of a given FMon in that
 * list. If the FMon does not appear in the list,
 * 0 is returned.
 *
 */
ULong
fMonListPosition( w, L )
FMon w;
FMonList L;
{
  ULong pos = 0; // Current position in list

  if( fMonListLength( L ) == 0 )
  {
    return (ULong) 0; // List is empty so no match
  }
  while( L ) // While there are still elements in the list
  {
    pos++;
    if( fMonEqual( w, L -> first ) == (Bool) 1 )
    {
      return pos; // Match found; return position
    }
    L = L -> rest;
  }
  return (ULong) 0; // No match found in the list
}

/*
 * Function Name: fAlgListPosition
 *
 * Overview: Gives position of 1st appearance of FAlg in FAlgList
 *
 * Detail: Given an FAlgList, this function returns the
 * position of the first appearance of a given FAlg in that
 * list. If the FAlg does not appear in the list, 0 is returned.
 *
 */
ULong
fAlgListPosition( w, L )
FAlg w;
FAlgList L;
{
  ULong pos = 0; // Current position in list

  if( fAlgListLength( L ) == 0 )
  {
    return (ULong) 0; // List is empty so no match
  }
  while( L ) // While there are still elements in the list
  {
    pos++;
    if( fAlgEqual( w, L -> first ) == (Bool) 1 )
    {
      return pos; // Match found; return position
    }
    L = L -> rest;
  }
  return (ULong) 0; // No match found in the list
}

/*
 * =================
 * Sorting Functions
 * =================
 */

/*
 * Function Name: alphabetArraySwap
 *
 * Overview: Swaps 2 elements in arrays of ULongs and FMons
 *
 * Detail: Given an array of ULongs and an array of FMons,
 * this function swaps the ith and jth elements of both arrays.
 *
 */
void
alphabetArraySwap( array1, array2, i, j )
ULong array1[];
FMon array2[];
ULong i, j;
{
  ULong swap1;
  FMon swap2 = newFMon();

  swap1 = array1[i];
  swap2 = array2[i];
  array1[i] = array1[j];
  array2[i] = array2[j];
  array1[j] = swap1;
  array2[j] = swap2;
}

/*
 * Function Name: alphabetArrayQuickSort
 *
 * Overview: Sorts an array of ULongs (largest first) and
 *           applies the same changes to the array of FMons
 *
 * Detail: Using a QuickSort algorithm, this function
 * sorts an array of ULongs. The 3rd and 4th arguments
 * are used to facilitate the recursive behaviour of
 * the function -- the function should initially be called
 * as alphabetArrayQuickSort( A, B, 0, |A|-1 ).
 * It is assumed that |A| = |B| and the changes made to A
 * during the algorithm are also applied to B.
 *
 * Reference: "The C Programming Language"
 * by Brian W. Kernighan and Dennis M. Ritchie
 * (Second Edition, 1988) Page 87.
 *
 */
void
alphabetArrayQuickSort( array1, array2, start, finish )
ULong array1[];
FMon array2[];
ULong start, finish;
{
  ULong i, last;

  if( start < finish )
  {
    alphabetArraySwap( array1, array2, start, ( start + finish )/2 ); // Move partition elem
    last = start;                                                     // to array[0]

    for( i = start+1; i <= finish; i++ ) // Partition
    {
      if( array1[start] < array1[i] )
      {
        alphabetArraySwap( array1, array2, ++last, i );
      }
    }
    alphabetArraySwap( array1, array2, start, last ); // Restore partition elem
    if( last != 0 )
    {
      if( start < last-1 ) alphabetArrayQuickSort( array1, array2, start, last-1 );
    }
    if( last+1 < finish ) alphabetArrayQuickSort( array1, array2, last+1, finish );
  }
}

/*
 * Function Name: fAlgArraySwap
 *
 * Overview: Swaps 2 elements in arrays of FAlgs and FMons
 *
 * Detail: Given an array of FAlgs and an associated array
 * of FMons, this function swaps the ith and jth elements
 * of the arrays.
 *
 */
void
fAlgArraySwap( polynomials, monomials, i, j )
FAlg polynomials[];
FMon monomials[];
ULong i, j;
{
  FAlg swapA = newFAlg();
  FMon swapM = newFMon();

  swapA = polynomials[i];
  swapM = monomials[i];
  polynomials[i] = polynomials[j];
  monomials[i] = monomials[j];
  polynomials[j] = swapA;
  monomials[j] = swapM;
}

/*
 * Function Name: fAlgArrayQuickSortDRL
 *
 * Overview: Sorts an array of FAlgs using DegRevLex (largest first)
 *
 * Detail: Using a QuickSort algorithm, this function
 * sorts an array of FAlgs by sorting on the associated array
 * of FMons which store the lead monomials of the polynomials.
 * The 3rd and 4th arguments are used to facilitate the recursive 
 * behaviour of the function -- the function should initially be 
 * called as fAlgArrayQuickSortDRL( A, B, 0, |A|-1 ).
 *
 * Reference: "The C Programming Language"
 * by Brian W. Kernighan and Dennis M. Ritchie
 * (Second Edition, 1988) Page 87.
 *
 */
void
fAlgArrayQuickSortDRL( polynomials, monomials, start, finish )
FAlg polynomials[];
FMon monomials[];
ULong start, finish;
{
  ULong i, last;

  if( start < finish )
  {
    fAlgArraySwap( polynomials, monomials, start, ( start + finish )/2 ); // Move partition elem
    last = start;                                                         // to array[0]

    for( i = start+1; i <= finish; i++ ) // Partition
    {
      if( fMonDegRevLex( monomials[start], monomials[i] ) == (Bool) 1 )
      {
        fAlgArraySwap( polynomials, monomials, ++last, i );
      }
    }
    fAlgArraySwap( polynomials, monomials, start, last ); // Restore partition elem
    if( last != 0 )
    {
      if( start < last-1 ) fAlgArrayQuickSortDRL( polynomials, monomials, start, last-1 );
    }
    if( last+1 < finish ) fAlgArrayQuickSortDRL( polynomials, monomials, last+1, finish );
  }
}

/*
 * Function Name: fAlgArrayQuickSortOrd
 *
 * Overview: Sorts an array of FAlgs using theOrdFun (largest first)
 *
 * Detail: Using a QuickSort algorithm, this function
 * sorts an array of FAlgs by sorting on the associated array
 * of FMons which store the lead monomials of the polynomials.
 * The 3rd and 4th arguments are used to facilitate the recursive 
 * behaviour of the function -- the function should initially be 
 * called as fAlgArrayQuickSortOrd( A, B, 0, |A|-1 ).
 *
 * Reference: "The C Programming Language"
 * by Brian W. Kernighan and Dennis M. Ritchie
 * (Second Edition, 1988) Page 87.
 *
 */
void
fAlgArrayQuickSortOrd( polynomials, monomials, start, finish )
FAlg polynomials[];
FMon monomials[];
ULong start, finish;
{
  ULong i, last;

  if( start < finish )
  {
    fAlgArraySwap( polynomials, monomials, start, ( start + finish )/2 ); // Move partition elem
    last = start;                                                         // to array[0]

    for( i = start+1; i <= finish; i++ ) // Partition
    {
      if( theOrdFun( monomials[start], monomials[i] ) == (Bool) 1 )
      {
        fAlgArraySwap( polynomials, monomials, ++last, i );
      }
    }
    fAlgArraySwap( polynomials, monomials, start, last ); // Restore partition elem
    if( last != 0 )
    {
      if( start < last-1 ) fAlgArrayQuickSortOrd( polynomials, monomials, start, last-1 );
    }
    if( last+1 < finish ) fAlgArrayQuickSortOrd( polynomials, monomials, last+1, finish );
  }
}

/*
 * Function Name: fAlgListSort
 *
 * Overview: Sorts an FAlgList (largest first)
 *
 * Detail: This function sorts an FAlgList by
 * converting the list to an array, sorting the array
 * with a QuickSort algorithm, and converting
 * the array back to an FAlgList which is then returned.
 *
 */
FAlgList
fAlgListSort( L, type )
FAlgList L;
int type;
{
  FAlgList back = fAlgListNul;
  ULong length = fAlgListLength( L ), i;
  FAlg polynomials[length];
  FMon monomials[length];

  // Check for empty list or singleton list
  if( ( !L ) || ( length == 1 ) ) return L;

  // Transfer elements into array
  for( i = 0; i < length; i++ )
  {
    polynomials[i] = L -> first;
    monomials[i] = fAlgLeadMonom( L -> first );
    L = L -> rest;
  }

  // Sort the array (smallest -> largest)
  if( type == 1 ) // Sort by DegRevLex
    fAlgArrayQuickSortDRL( polynomials, monomials, 0, length-1 );
  else // Sort by theOrdFun
    fAlgArrayQuickSortOrd( polynomials, monomials, 0, length-1 );
  
  // Transfer elements back *in reverse* onto an FAlgList
  for( i = length; i >= 1; i-- )
  {
    back = fAlgListPush( polynomials[i-1], back );
  }

  // Return the sorted list
  return back;
}

/*
 * Function Name: multiplicativeArraySwap
 *
 * Overview: Swaps 2 elements in arrays of FMons, ULongs and ULongs
 *
 * Detail: Given an array of FMons and two associated arrays
 * of ULongs, this function swaps the ith and jth elements
 * of the arrays.
 *
 */
void
multiplicativeArraySwap( monomials, lengths, positions, i, j )
FMon monomials[];
ULong lengths[], positions[], i, j;
{
  FMon swapM = newFMon();
  ULong swapU1, swapU2;

  swapM = monomials[i];
  swapU1 = lengths[i];
  swapU2 = positions[i];
  monomials[i] = monomials[j];
  lengths[i] = lengths[j];
  positions[i] = positions[j];
  monomials[j] = swapM;
  lengths[j] = swapU1;
  positions[j] = swapU2;
}

/*
 * Function Name: multiplicativeQuickSort
 *
 * Overview: Sorts input data to OverlapDiv w.r.t. DegRevLex (largest first)
 *
 * Detail: Using a QuickSort algorithm, this function
 * sorts an array of FMons w.r.t. DegRevLex and applies the same
 * changes to two associated arrays of ULongs.
 * The 4th and 5th arguments are used to facilitate the recursive
 * behaviour of the function -- the function should initially be
 * called as multiplicativeQuickSort( A, B, C, 0, |A|-1 ).
 *
 * Reference: "The C Programming Language"
 * by Brian W. Kernighan and Dennis M. Ritchie
 * (Second Edition, 1988) Page 87.
 *
 */
void
multiplicativeQuickSort( monomials, lengths, positions, start, finish )
FMon monomials[];
ULong lengths[], positions[], start, finish;
{
  ULong i, last;

  if( start < finish )
  {
    // Move partition elem to array[0]
    multiplicativeArraySwap( monomials, lengths, positions, start, ( start + finish )/2 );     
    last = start; 

    for( i = start+1; i <= finish; i++ ) // Partition
    {
      if( fMonDegRevLex( monomials[start], monomials[i] ) == (Bool) 1 )
      {
        multiplicativeArraySwap( monomials, lengths, positions, ++last, i );
      }
    }
    multiplicativeArraySwap( monomials, lengths, positions, start, last ); // Restore partition elem
    if( last != 0 )
    {
      if( start < last-1 ) multiplicativeQuickSort( monomials, lengths, positions, start, last-1 );
    }
    if( last+1 < finish ) multiplicativeQuickSort( monomials, lengths, positions, last+1, finish );
  }
}

/*
 * ========================
 * Insertion Sort Functions
 * ========================
 */

/*
 * Function Name: fAlgListDegRevLexPush
 *
 * Overview: Insert into list according to DegRevLex
 *
 * Detail: This functions inserts the polynomial _poly_
 * into the FAlgList _input_ so that the list remains
 * sorted by DegRevLex (largest first).
 *
 */
FAlgList
fAlgListDegRevLexPush( poly, input )
FAlg poly;
FAlgList input;
{
  FAlgList output = fAlgListNul; // Initialise the return list
  FMon lead = fAlgLeadMonom( poly );

  if( !input ) // If there is nothing in the input list
  {
    // Return a singleton list
    return fAlgListSingle( poly );
  }
  else
  {
    // While the next element in the list is larger than _lead_
    while( ( fAlgListLength( input ) > 0 ) 
           && ( fMonDegRevLex( lead, fAlgLeadMonom( input -> first ) ) == (Bool) 1 ) )
    {
      // Push the list element onto the output list
      output = fAlgListPush( input -> first, output );
      input = input -> rest; // Advance the list
    }
    // Now push the new element onto the list
    output = fAlgListPush( poly, output );
    // Reverse the output list (it was constructed in reverse)
    output = fAlgListFXRev( output );
    // If there is anything left in the input list, tag it onto the output list
    if( input ) output = fAlgListAppend( output, input );

    return output;
  }
}

/*
 * Function Name: fAlgListDegRevLexPushPosition
 *
 * Overview: As above, but also returns the insertion position
 *
 * Detail: This functions inserts the polynomial _poly_
 * into the FAlgList _input_ so that the list remains
 * sorted by DegRevLex (largest first). The position in
 * which the insertion took place is placed in the
 * variable _pos_.
 *
 */
FAlgList
fAlgListDegRevLexPushPosition( poly, input, pos )
FAlg poly;
FAlgList input;
ULong *pos;
{
  FAlgList output = fAlgListNul; // Initialise the return list
  FMon lead = fAlgLeadMonom( poly );
  ULong position = 1;

  if( !input ) // If there is nothing in the input list
  {
    *pos = 1; // Inserted into the first position
    // Return a singleton list
    return fAlgListSingle( poly );
  }
  else
  {
    // While the next element in the list is larger than _lead_
    while( ( fAlgListLength( input ) > 0 ) 
           && ( fMonDegRevLex( lead, fAlgLeadMonom( input -> first ) ) == (Bool) 1 ) )
    {
      // Push the list element onto the output list
      output = fAlgListPush( input -> first, output );
      input = input -> rest; // Advance the list
      position++; // Increment the insertion position
    }
    // We now know the insertion position
    *pos = position;
    // Push the new element onto the list
    output = fAlgListPush( poly, output );
    // Reverse the output list (it was constructed in reverse)
    output = fAlgListFXRev( output );
    // If there is anything left in the input list, tag it onto the output list
    if( input ) output = fAlgListAppend( output, input );

    return output;
  }
}

/*
 * Function Name: fAlgListNormalPush
 *
 * Overview: Insert into list according to the current monomial ordering
 *
 * Detail: This functions inserts the polynomial _poly_
 * into the FAlgList _input_ so that the list remains
 * sorted by the current monomial ordering (largest first).
 *
 */
FAlgList
fAlgListNormalPush( poly, input )
FAlg poly;
FAlgList input;
{
  FAlgList output = fAlgListNul; // Initialise the return list
  FMon lead = fAlgLeadMonom( poly );

  if( !input ) // If there is nothing in the input list
  {
    // Return a singleton list
    return fAlgListSingle( poly );
  }
  else
  {
    // While the next element in the list is larger than _lead_
    while( ( fAlgListLength( input ) > 0 ) 
           && ( theOrdFun( lead, fAlgLeadMonom( input -> first ) ) == (Bool) 1 ) )
    {
      // Push the list element onto the output list
      output = fAlgListPush( input -> first, output );
      input = input -> rest; // Advance the list
    }
    // Now push the new element onto the list
    output = fAlgListPush( poly, output );
    // Reverse the output list (it was constructed in reverse)
    output = fAlgListFXRev( output );
    // If there is anything left in the input list, tag it onto the output list
    if( input ) output = fAlgListAppend( output, input );

    return output;
  }
}

/*
 * Function Name: fAlgListNormalPushPosition
 *
 * Overview: As above, but also returns the insertion position
 *
 * Detail: This functions inserts the polynomial _poly_
 * into the FAlgList _input_ so that the list remains
 * sorted by the current monomial ordering (largest first).
 * The position in which the insertion took place is placed 
 * in the variable _pos_.
 *
 */
FAlgList
fAlgListNormalPushPosition( poly, input, pos )
FAlg poly;
FAlgList input;
ULong *pos;
{
  FAlgList output = fAlgListNul; // Initialise the return list
  FMon lead = fAlgLeadMonom( poly );
  ULong position = 1;

  if( !input ) // If there is nothing in the input list
  {
    *pos = 1; // Inserted into the first position
    // Return a singleton list
    return fAlgListSingle( poly );
  }
  else
  {
    // While the next element in the list is larger than _lead_
    while( ( fAlgListLength( input ) > 0 ) 
           && ( theOrdFun( lead, fAlgLeadMonom( input -> first ) ) == (Bool) 1 ) )
    {
      // Push the list element onto the output list
      output = fAlgListPush( input -> first, output );
      input = input -> rest; // Advance the list
      position++; // Increment the insertion position
    }
    // We now know the insertion position
    *pos = position;
    // Push the new element onto the list
    output = fAlgListPush( poly, output );
    // Reverse the output list (it was constructed in reverse)
    output = fAlgListFXRev( output );
    // If there is anything left in the input list, tag it onto the output list
    if( input ) output = fAlgListAppend( output, input );

    return output;
  }
}

/*
 * ==================
 * Deletion Functions
 * ==================
 */

/*
 * Function Name: fMonListRemoveNumber
 *
 * Overview: Removes the (1st arg)-th element from the list
 *
 * Detail: Given an FMonList _list_, this function removes
 * from _list_ the element in position _number_.
 *
 */
FMonList
fMonListRemoveNumber( number, list )
ULong number;
FMonList list;
{
  FMonList output = fMonListNul;
  ULong i;

  for( i = 1; i < number; i++ )
  {
    // Push the first (number-1) elements onto the list
    output = fMonListPush( list -> first, output );
    list = list -> rest;
  }

  // Delete the number-th element by skipping past it
  list = list -> rest;

  // Push the remaining elements onto the list
  while( list )
  {
    output = fMonListPush( list -> first, output );
    list = list -> rest;
  }

  // Return the reversed list (it was constructed in reverse)
  return fMonListFXRev( output );
}

/*
 * Function Name: fMonPairListRemoveNumber
 *
 * Overview: Removes the (1st arg)-th element from the list
 *
 * Detail: Given an FMonPairList _list_, this function removes
 * from _list_ the element in position _number_.
 *
 */
FMonPairList
fMonPairListRemoveNumber( number, list )
ULong number;
FMonPairList list;
{
  FMonPairList output = fMonPairListNul;
  ULong i;

  for( i = 1; i < number; i++ )
  {
    // Push the first (number-1) elements onto the list
    output = fMonPairListPush( list -> lft, list -> rt, output );
    list = list -> rest;
  }

  // Delete the number-th element by skipping past it
  list = list -> rest;

  // Push the remaining elements onto the list
  while( list )
  {
    output = fMonPairListPush( list -> lft, list -> rt, output );
    list = list -> rest;
  }

  // Return the reversed list (it was constructed in reverse)
  return fMonPairListFXRev( output );
}

/*
 * Function Name: fAlgListRemoveNumber
 *
 * Overview: Removes the (1st arg)-th element from the list
 *
 * Detail: Given an FAlgList _list_, this function removes
 * from _list_ the element in position _number_.
 *
 */
FAlgList
fAlgListRemoveNumber( number, list )
ULong number;
FAlgList list;
{
  FAlgList output = fAlgListNul;
  ULong i;

  for( i = 1; i < number; i++ )
  {
    // Push the first (number-1) elements onto the list
    output = fAlgListPush( list -> first, output );
    list = list -> rest;
  }

  // Delete the number-th element by skipping past it
  list = list -> rest;

  // Push the remaining elements onto the list
  while( list )
  {
    output = fAlgListPush( list -> first, output );
    list = list -> rest;
  }

  // Return the reversed list (it was constructed in reverse)
  return fAlgListFXRev( output );
}

/*
 * =====================
 * Normalising Functions
 * =====================
 */

/*
 * Function Name: fAlgListRemoveFractions
 *
 * Overview: Removes any fractions found in the FAlgList by scalar multiplication
 *
 * Detail: Given a list of polynomials, this function analyses
 * each polynomial in turn, multiplying a polynomial by an
 * appropriate integer if a fractional coefficient is
 * found for any term in the polynomial. For example, if one
 * polynomial in the list is (2/3)xy + (1/5)x + 2y,
 * then the polynomial is multiplied by 3*5 = 15 to remove
 * the fractional coefficients, and the output polynomial
 * is therefore 10xy + 3x + 30y.
 *
 */
FAlgList
fAlgListRemoveFractions( input )
FAlgList input;
{
  FAlgList output = fAlgListNul;
  FAlg p, LTp, new;
  Integer denominator;

  while( input ) // For each polynomial in the list
  {
    p = input -> first; // Extract a polynomial
    input = input -> rest; // Advance the list

    new = fAlgZero(); // Initialise the new polynomial
    while( p ) // For each term of the polynomial p
    {
      LTp = fAlgLeadTerm( p ); // Extract the lead term
      p = fAlgReductum( p ); // Advance the polynomial

      denominator = fAlgLeadCoef( LTp ) -> den; // Extract the denominator
      if( zIsOne( denominator ) == 0 ) // If the denominator is not 1
      {
        // Multiply the whole polynomial by the denominator
        if( p ) p = fAlgZScaTimes( denominator, p ); // Still to be looked at
        LTp = fAlgZScaTimes( denominator, LTp ); // Looking at
        new = fAlgZScaTimes( denominator, new ); // Looked at
      }
      new = fAlgPlus( new, LTp ); // Add the term to the output polynomial
    }
    output = fAlgListPush( new, output ); // Add the new polynomial to the output list
  }

  // The new list was read in reverse so we must reverse it before returning it
  return fAlgListFXRev( output );
}

/*
 * ===========
 * End of File
 * ===========
 */


==> ncinv_functions.c <==
/*
 * File: ncinv_functions.c
 * Author: Gareth Evans
 * Last Modified: 10th August 2005
 */

/*
 * ======================================
 * Global Variables for ncinv_functions.c
 * ======================================
 */

int headReduce = 0; // Controls type of polynomial reduction
ULong d,            // Stores the bound on the restriction of prolongations
      twod;         // Stores 2*d for efficiency

/*
 * =================
 * Overlap Functions
 * =================
 */

/*
 * Function Name: multiplicativeUnion
 *
 * Overview: Returns the union of (non-)multiplicative variables 
 *           (1st arg) and a generator (2nd arg)
 *
 * Detail: This function inserts a generator into a monomial representing
 * (non-)multiplicative variables so that the ASCII ordering of the
 * monomial is preserved. For example, if _a_ = A*B*C*E*F and _b_ = D,
 * then the output monomial is A*B*C*D*E*F.
 *
 */
FMon
multiplicativeUnion( a, b )
FMon a, b;
{
  FMon output = fMonOne();
  ULong test, insert = ASCIIVal( fMonLeadVar( b ) ),
        len = fMonLength( a );

  // If a is empty there is no problem - we just return b
  if( !a ) return b;
  else
  {
    // Go through each generator in a
    while( len > 0 )
    {
      len--;
      // Obtain the numerical value of the first generator
      test = ASCIIVal( fMonLeadVar( a ) );

      if( test < insert ) // We must skip past this generator
        output = fMonTimes( output, fMonPrefix( a, 1 ) );
      else if( test == insert ) // b is already in a so we just return the _original_ a
        return fMonTimes( output, a );
      else // We insert b in this position and tag on the remainder
        return fMonTimes( output, fMonTimes( b, a ) );

      // Get ready to look at the next generator
      a = fMonTailFac( a );
    }
  }

  // Deal with the case "insert > {everything in a}"
  return fMonTimes( output, b );
}

/*
 * Function Name: fMonIsMultiplicative
 *
 * Overview: Does the generator _a_ appear in the list of multiplicative variables _b_?
 *
 * Detail: Given a generator _a_, this function tests to see whether
 * _a_ appears in a list of multiplicative variables _b_.
 *
 */
int
fMonIsMultiplicative( a, b )
FMon a, b;
{
  ULong lenb = fMonLength( b ), i;

  // For each possible overlap
  for( i = 1; i <= lenb; i++ )
  {
    if( fMonEqual( a, fMonSubWordLen( b, i, 1 ) ) == (Bool) 1 )
      return 1; // Match found
  }

  return 0; // No match found
}

/*
 * Function Name: fMonIsSubword
 *
 * Overview: Does _a_ appear as a subword in _b_ (yes (1)/no (0))
 *
 * Detail: This function answers the question "Is _a_ a subword of _b_?"
 * The function returns 1 if _a_ is a subword of _b_ and 0 otherwise.
 *
 */
int
fMonIsSubword( a, b )
FMon a, b;
{
  ULong lena = fMonLength( a ), lenb = fMonLength( b ), i;

  // For each possible overlap
  for( i = 1; i <= lenb-lena+1; i++ )
  {
    if( fMonEqual( a, fMonSubWordLen( b, i, lena ) ) == (Bool) 1 )
      return 1; // Overlap found
  }

  return 0; // No overlap found
}

/*
 * Function Name: fMonSubwordOf
 *
 * Overview: Is the 1st arg a subword of the 2nd arg; if so, return start pos in 2nd arg
 *
 * Detail: This function can answer the question "Is _small_ a subword of _large_?"
 * The function returns i if _small_ is a subword of _large_,
 * where i is the position in _large_ of the first subword found,
 * and returns 0 if no overlap exists. We start looking for subwords starting
 * at position _start_ in _large_ and finish looking for subwords when
 * all possibilities have been exhausted (we work left-to-right). It follows
 * that to test all possibilities the 3rd argument should be 1, but note that
 * you should use the above function (fMonIsSubword) if you only want to know
 * if a monomial is a subword of another monomial and are not fussed
 * where the overlap takes place.
 *
 */
ULong
fMonSubwordOf( small, large, start )
FMon small, large;
ULong start;
{
  ULong i = start, sLen = fMonLength( small ), lLen = fMonLength( large );

  // While there are more subwords to test for
  while( i <= lLen-sLen+1 )
  {
    // If small is equal to a subword of large
    if( fMonEqual( small, fMonSubWordLen( large, i, sLen ) ) == (Bool) 1 )
    {
      return i; // Subword found
    }
    i++;
  }
  return 0; // No subwords found
}

/*
 * Function Name: fMonPrefixOf
 *
 * Overview: Returns size of smallest overlap of type (suffix of 1st arg = prefix of 2nd arg)
 *
 * Detail: This function can answer the question "Is _left_ a prefix of _right_?"
 * The function returns i if a suffix of _left_ is equal to a prefix of _right_,
 * where i is the length of the smallest overlap, and returns 0 if no overlap exists.
 * The lengths of the overlaps we look at are controlled by the 3rd and 4th
 * arguments - we start by looking at the overlap of size _start_ and finish
 * by looking at the overlap of size _limit_. It is the user's responsibility
 * to ensure that these bounds are correct - no checks are made by the function.
 * To test all possibilities, the 3rd argument should be 1 and the fourth
 * argument should be min( |left|, |right| ) - 1.
 *
 */
ULong
fMonPrefixOf( left, right, start, limit )
FMon left, right;
ULong start, limit;
{
  ULong i = start;

  while( i <= limit ) // For each overlap
  {
    if( fMonEqual( fMonSuffix( left, i ), fMonPrefix( right, i ) ) == (Bool) 1 )
    {
      return i; // Prefix found
    }
    i++;
  }
  return 0; // No prefixes found
}

/*
 * Function Name: fMonSuffixOf
 *
 * Overview: Returns size of smallest overlap of type (prefix of 1st arg = suffix of 2nd arg)
 *
 * Detail: This function can answer the question "Is _left_ a suffix of _right_?"
 * The function returns i if a prefix of _left_ is equal to a suffix of _right_,
 * where i is the length of the smallest overlap, and returns 0 if no overlap exists.
 * The lengths of the overlaps we look at are controlled by the 3rd and 4th
 * arguments - we start by looking at the overlap of size _start_ and finish
 * by looking at the overlap of size _limit_. It is the user's responsibility
 * to ensure that these bounds are correct - no checks are made by the function.
 * To test all possibilities, the 3rd argument should be 1 and the fourth 
 * argument should be min( |left|, |right| ) - 1.
 *
 */
ULong
fMonSuffixOf( left, right, start, limit )
FMon left, right;
ULong start, limit;
{
  ULong i = start;

  while( i <= limit ) // For each overlap
  {
    if( fMonEqual( fMonPrefix( left, i ), fMonSuffix( right, i ) ) == (Bool) 1 )
    {
      return i; // Suffix found
    }
    i++;
  }
  return 0; // No suffixes found
}

/*
 * ==================================
 * Multiplicative Variables Functions
 * ==================================
 */

/*
 * Function Name: EMultVars
 *
 * Overview: Returns no ('empty') multiplicative variables
 *
 * Detail: Given a monomial, this function assigns
 * no multiplicative variables.
 *
 * External Variables Required: int nOfGenerators;
 *
 */
void
EMultVars( mon, max, min )
FMon mon;
ULong *max, *min;
{
   // Nothing is right multiplicative
   *max = (ULong)nOfGenerators + 1;
   // Nothing is left multiplicative
   *min = 0;
}

/*
 * Function Name: LMultVars
 *
 * Overview: All variables left mult., no variables right mult.
 *
 * Detail: Given a monomial, this function assigns
 * all variables to be left multiplicative and all
 * variables to be right nonmultiplicative.
 *
 * External Variables Required: int nOfGenerators;
 *
 */
void
LMultVars( mon, max, min )
FMon mon;
ULong *max, *min;
{
   // Nothing is right multiplicative
   *max = (ULong)nOfGenerators + 1;
   // Everything is left multiplicative
   *min = (ULong)nOfGenerators + 1;
}

/*
 * Function Name: RMultVars
 *
 * Overview: All variables right mult., no variables left mult.
 *
 * Detail: Given a monomial, this function assigns
 * all variables to be right multiplicative and all
 * variables to be left nonmultiplicative.
 *
 * External Variables Required: int nOfGenerators;
 *
 */
void
RMultVars( mon, max, min )
FMon mon;
ULong *max, *min;
{
   // Everything is right multiplicative
   *max = 0;
   // Nothing is left multiplicative
   *min = 0;
}

/*
 * Function Name: OverlapDiv
 *
 * Overview: Returns local overlap-based multiplicative variables
 *
 * Detail: This function implements various algorithms
 * described in the thesis "Noncommutative Involutive Bases"
 * for finding left and right multiplicative variables
 * for a set of polynomials based on the overlaps
 * between the leading monomials of the polynomials.
 *
 * External Variables Required: int EType, IType, nOfGenerators, pl, SType;
 *
 */
FMonPairList
OverlapDiv( list )
FAlgList list;
{
  FMonPairList output = fMonPairListNul;
  FMon generator;
  ULong listLen = fAlgListLength( list ),
        monLength[listLen], tracking[listLen],
        i, j, first, limit, result, len,
        letterVal1, letterVal2;
  FMon monomials[listLen], monExcl,
       leftMult[listLen], rightMult[listLen];
  short grid[listLen][(ULong)nOfGenerators * 2],
        thresholdBroken, excludeL, excludeR;

  // Give some initial information
  if( pl > 3 )
  {
    printf("OverlapDiv's Input = \n");
    fAlgListDisplay( list );
  }

  if( !list ) return output;

  // Set up arrays
  i = 0;
  while( list ) // For each polynomial
  {
    monomials[i] = fAlgLeadMonom( list -> first ); // Extract lead monomial
    monLength[i] = fMonLength( monomials[i] ); // Find monomial length
    leftMult[i] = fMonOne(); // Initialise left multiplicative variables
    rightMult[i] = fMonOne(); // Initialise right multiplicative variables
    for( j = 0; j < (ULong) nOfGenerators*2; j++ )
    {
      /*
       * Fill the multiplicative grid with 1's,
       * where the columns of the grid are
       * gen_1^L, gen_1^R, gen_2^L, gen_2^R, ..., gen_{nOfGenerators}^R
       * and the rows of the grid are
       * monomials[0], monomials[1], ..., monomials[listLen].
       */
      grid[i][j] = 1;
    }
    // If SType > 1 we need to sort the basis first, keeping track of the changes made
    if( SType > 1 ) tracking[i] = i;
    i++;
    list = list -> rest; // Advance the list
  }

  if( pl > 7 ) printf("Arrays Set Up (size of input basis = %u)\n", listLen);

  // If SType > 1 and there is more than one polynomial in the basis,
  // we need to sort the basis w.r.t. DegRevLex (Greatest first) in order
  // to be able to apply the algorithm.
  if( ( SType > 1 ) && ( listLen > 1 ) )
  {
    multiplicativeQuickSort( monomials, monLength, tracking, 0, listLen - 1 );

    if( pl > 6 )
    {
      printf("Sorted Input = \n");
      for( i = 0; i < listLen; i++ ) printf("%s\n", fMonToStr( monomials[i] ) );
    }
  }

  /*
   * Now exclude multiplicative variables based on overlaps
   */
   
  // For each monomial
  for( i = 0; i < listLen; i++ )
  {
    thresholdBroken = 0;
    for( j = i; j < listLen; j++ ) // For each monomial less than or equal to monomial i in DRL
    {
      /*
       * To look for subwords, the length of monomial j has to
       * be less than the length of monomial i. We use the variable
       * thresholdBroken to store whether monomials of length less
       * than the length of monomial i have been encountered yet, 
       * and obviously we must have j > i for this to be the case.
       */
      if( ( j > i ) && ( thresholdBroken == 0 ) )
      {
        if( monLength[j] < monLength[i] )
          thresholdBroken = 1; // if deg(j) < deg(i) we can now start to consider subwords
      }
      if( ( thresholdBroken == 1 ) && ( EType != 5 ) ) // Stage 1: Look for subwords
      {
        first = 1;
        // There are monLength[i] - monLength[j] + 1 test subwords in all
        limit = monLength[i] - monLength[j] + 1;
        // Test whether monomial j is a subword of monomial i, starting with the first subword
        result = fMonSubwordOf( monomials[j], monomials[i], first );
        if( pl > 8 ) printf("fMonSubwordOf( %s, %s, %u ) = %u\n", fMonToStr( monomials[j] ),
                             fMonToStr( monomials[i] ), first, result );

        while( result != 0 ) // While there are subwords to be processed
        {
          if( IType == 1 ) // Left Overlap Division
          {
            if( result < limit )
            {
              if( ( EType < 4 ) || ( ( EType == 4 ) && ( result == 1 ) ) )
              {
                /*
                 * Exclude right multiplicative variable - overlap of type 'B' or 'C'
                 * ------------- monomial[i]
                 *  ---------x   monomial[j] (space on the right)
                 * Note: the above diagram (and the following diagrams) may
                 * not appear correctly in Appendix B due to using flexible columns.
                 * The correct diagrams (referenced by the letters 'A' to 'D' can
                 * be found in the README file in Appendix B.
                 */
                generator = fMonSubWordLen( monomials[i], result + monLength[j], 1 );
                letterVal1 = ASCIIVal( fMonLeadVar( generator ) ) - 1;
                grid[j][2*letterVal1+1] = 0; // Set right non multiplicative
              }
            }
            else if( EType == 3 )
            {
              /*
               * Exclude left multiplicative variable - overlap of type 'D'
               * ------------- monomial[i]
               *     x-------- monomial[j] (no space on the right)
               */
              generator = fMonSubWordLen( monomials[i], result-1, 1 );
              letterVal1 = ASCIIVal( fMonLeadVar( generator ) ) - 1;
              grid[j][2*letterVal1] = 0; // Set left non multiplicative
            }
          }
          else // Right Overlap Division
          {
            if( result > 1 )
            {
              if( ( EType < 4 ) || ( ( EType == 4 ) && ( result == limit ) ) )
              {
                /*
                 * Exclude left multiplicative variable - overlap of type 'B' or 'C'
                 * ------------- monomial[i]
                 *     x------   monomial[j] (space on the left)
                 */
                generator = fMonSubWordLen( monomials[i], result-1, 1 );
                letterVal1 = ASCIIVal( fMonLeadVar( generator ) ) - 1;
                grid[j][2*letterVal1] = 0; // Set left non multiplicative
              }
            }
            else if( EType == 3 )
            {
              /*
               * Exclude right multiplicative variable - overlap of type 'D'
               * ------------- monomial[i]
               * ---------x    monomial[j] (no space on the left)
               */
              generator = fMonSubWordLen( monomials[i], result + monLength[j], 1 );
              letterVal1 = ASCIIVal( fMonLeadVar( generator ) ) - 1;
              grid[j][2*letterVal1+1] = 0; // Set right non multiplicative
            }
          }

          // We will now look for the next available subword
          first = result + 1;
          if( first <= limit ) // If the limit has not been exceeded
          {
            result = fMonSubwordOf( monomials[j], monomials[i], first ); // Look for more subwords
            if( pl > 8 ) printf("fMonSubwordOf( %s, %s, %u ) = %u\n", fMonToStr( monomials[j] ),
                                 fMonToStr( monomials[i] ), first, result );
          }
          else // Otherwise exit from the loop
            result = 0;
        }
      }

      // Stage 2: Look for prefixes
      first = 1;
      // There are monLength[j] - 1 test prefixes in all
      limit = monLength[j] - 1;
      // Test whether a suffix of monomial j is a prefix of monomial i, starting with the prefix of length 1
      result = fMonPrefixOf( monomials[j], monomials[i], first, limit );
      if( pl > 8 ) printf("fMonPrefixOf( %s, %s, %u, %u ) = %u\n", fMonToStr( monomials[j] ),
                           fMonToStr( monomials[i] ), first, limit, result );

      while( result != 0 ) // While there are prefixes to be processed
      {
        /*
         * Possibly exclude right multiplicative variable - overlap of type 'A'
         *     1------------- monomial[i]
         * ---------2         monomial[j]
         */
        generator = fMonSubWordLen( monomials[j], monLength[j] - result, 1 );
        letterVal1 = ASCIIVal( fMonLeadVar( generator ) ) - 1;
        generator = fMonSubWordLen( monomials[i], result + 1, 1 );
        letterVal2 = ASCIIVal( fMonLeadVar( generator ) ) - 1;
        
        if( IType == 1 ) // Left Overlap Division
        {
          if( EType != 3 ) // Assign right nonmultiplicative
          {
            grid[j][2*letterVal2+1] = 0; // Set j right non multiplicative for '2'
          }
          else // Assign nonmultiplicative only if both currently multiplicative
          {
            // If monomial i is left multiplicative for '1' and j right multiplicative for '2'
            if( grid[i][2*letterVal1] + grid[j][2*letterVal2+1] == 2 )
              grid[j][2*letterVal2+1] = 0; // Set j right non multiplicative for '2'
          }
        }
        else // Right Overlap Division
        {
          if( EType != 3 ) // Assign left nonmultiplicative
          {
            grid[i][2*letterVal1] = 0; // Set i left non multiplicative for '1'
          }
          else // Assign nonmultiplicative only if both currently multiplicative
          {
            // If monomial i is left multiplicative for '1' and j right multiplicative for '2'
            if( grid[i][2*letterVal1] + grid[j][2*letterVal2+1] == 2 )
              grid[i][2*letterVal1] = 0; // Set i left non multiplicative for '1'
          }
        }

        // We will now look for the next available suffix
        first = result + 1;
        if( first <= limit ) // If the limit has not been exceeded
        {
          result = fMonPrefixOf( monomials[j], monomials[i], first, limit ); // Look for more prefixes
          if( pl > 8 ) printf("fMonPrefixOf( %s, %s, %u, %u ) = %u\n", fMonToStr( monomials[j] ),
                               fMonToStr( monomials[i] ), first, limit, result );
        }
        else // Otherwise exit from the loop
          result = 0;
      }

      // Stage 3: Look for suffixes
      first = 1;
      // There are monLength[j] - 1 test suffixes in all
      limit = monLength[j] - 1;
      // Test whether a prefix of monomial j is a suffix of monomial i, starting with the suffix of length 1
      result = fMonSuffixOf( monomials[j], monomials[i], first, limit );
      if( pl > 8 ) printf("fMonSuffixOf( %s, %s, %u, %u ) = %u\n", fMonToStr( monomials[j] ),
                           fMonToStr( monomials[i] ), first, limit, result );

      while( result != 0 ) // While there are suffixes to be processed
      {
        /*
         * Possibly exclude left multiplicative variable - overlap of type 'A'
         * -------------1     monomial[i]
         *         2--------- monomial[j]
         */
        generator = fMonSubWordLen( monomials[j], result + 1, 1 );
        letterVal1 = ASCIIVal( fMonLeadVar( generator ) ) - 1;
        generator = fMonSubWordLen( monomials[i], monLength[i] - result, 1 );
        letterVal2 = ASCIIVal( fMonLeadVar( generator ) ) - 1;
        
        if( IType == 1 ) // Left Overlap Division
        {
          if( EType != 3 ) // Assign right nonmultiplicative
          {
            grid[i][2*letterVal1+1] = 0; // Set i right non multiplicative for '1'
          }
          else // Assign nonmultiplicative only if both currently multiplicative
          {
            // If monomial i is right multiplicative for '1' and j left multiplicative for '2'
            if( grid[i][2*letterVal1+1] + grid[j][2*letterVal2] == 2 )
              grid[i][2*letterVal1+1] = 0; // Set i right non multiplicative for '1'
          }
        }
        else // Right Overlap Division
        {
          if( EType != 3 ) // Assign left nonmultiplicative
          {
            grid[j][2*letterVal2] = 0; // Set j left non multiplicative for '2'
          }
          else // Assign nonmultiplicative only if both currently multiplicative
          {
            // If monomial i is right multiplicative for '1' and j left multiplicative for '2'
            if( grid[i][2*letterVal1+1] + grid[j][2*letterVal2] == 2 )
              grid[j][2*letterVal2] = 0; // Set j left non multiplicative for '2'
          }
        }

        // We will now look for the next available suffix
        first = result + 1;
        if( first <= limit ) // If the limit has not been exceeded
        {
          result = fMonSuffixOf( monomials[j], monomials[i], first, limit ); // Look for more suffixes
          if( pl > 8 ) printf("fMonSuffixOf( %s, %s, %u, %u ) = %u\n", fMonToStr( monomials[j] ),
                               fMonToStr( monomials[i] ), first, limit, result );
        }
        else // Otherwise exit from the loop
          result = 0;
      }
    }
  }
  
  if( EType == 2 )
  {
    // Ensure all cones are disjoint
    for( i = listLen; i > 0; i-- ) // For each monomial (working up)
    {
      for( j = listLen; j > 0; j-- ) // For each monomial
      {
        /*
         * We will now make sure that some variable in monomial[j] is
         * right (left) nonmultiplicative for monomial[i].
         */

        // Assume to begin with that the above holds
        if( IType == 1 ) 
        {
          first = 1; // Used to find the first variable
          excludeL = 0;
        }
        else excludeR = 0;

        monExcl = monomials[j-1]; // Extract a monomial for processing
        len = fMonLength( monExcl ); // Find the length of monExcl

        while( ( len > 0 ) && ( ( excludeL + excludeR ) != 1 ) ) // For each variable in monomial[j]
        {
          len = len - fMonLeadExp( monExcl );

          // Extract a variable
          letterVal1 = ASCIIVal( fMonLeadVar( monExcl ) ) - 1;

          if( IType == 1 )
          {
            if( first == 1 )
            {
              letterVal2 = letterVal1; // Store the first variable encountered
              first = 0; // To ensure this code only runs once
            }
          }

          if( IType == 1 ) // Left Overlap Division
          {
            // If this variable is right nonmultiplicative for monomial[i], change excludeL
            if( grid[i-1][2*letterVal1+1] == 0 ) excludeL = 1;
          }
          else // Right Overlap Division
          {
            // If this variable is left nonmultiplicative for monomial[i], change excludeR
            if( grid[i-1][2*letterVal1] == 0 ) excludeR = 1;
          }
          monExcl = fMonTailFac( monExcl ); // Get ready to look at the next variable
        }
        
        if( IType == 1 ) // Left Overlap Division
        {
          // If no variable was right nonmultiplicative for monomial[i]...
          if( excludeL == 0 )
            grid[i-1][2*letterVal2+1] = 0; // ...set the first variable encountered to be right nonmultiplicative
        }
        else // Right Overlap Division
        {
          // If no variable was left nonmultiplicative for monomial[i]...
          if( excludeR == 0 )
            grid[i-1][2*letterVal1] = 0; // ...set the last variable encountered to be left nonmultiplicative
        }
      }
    }
  }

  // Provide some intermediate output information
  if( pl > 6 )
  {
    printf("Multiplicative Grid:\n");
    for( i = 0; i < listLen; i++ )
    {
      printf("Monomial %u = %s:\n", i, fMonToStr( monomials[i] ) );
      for( j = 0; j < (ULong) nOfGenerators * 2; j++ ) printf("%i, ", grid[i][j] );
      printf("\n");
    }
    printf("\n");
  }

  /*
   * Convert the grid to 2 arrays of FMons, where
   * each FMon stores a list of multiplicative variables
   * in increasing variable order
   */

  if( SType > 1 ) // Need to sort as well
  {
    // Convert the grid to monomial data
    for( i = 0; i < listLen; i++ ) // For each monomial
    {
      for( j = 0; j < (ULong) nOfGenerators; j++ ) // For each variable
      {
        if( grid[i][2*j] == 1 ) // LEFT Assigned
        {
          // Multiply on the left by a multiplicative variable
          leftMult[tracking[i]] = fMonTimes( leftMult[tracking[i]], ASCIIMon( j+1 ) );
        }
        if( grid[i][2*j+1] == 1 ) // RIGHT Assigned
        {
          // Multiply on the left by a multiplicative variable
          rightMult[tracking[i]] = fMonTimes( rightMult[tracking[i]], ASCIIMon( j+1 ) );
        }
      }
    }
  }
  else // No sorting required
  {
    // Convert the grid to monomial data
    for( i = 0; i < listLen; i++ ) // For each monomial
    {
      for( j = 0; j < (ULong) nOfGenerators; j++ ) // For each variable
      {
        if( grid[i][2*j] == 1 ) // LEFT Assigned
        {
          // Multiply on the left by a multiplicative variable
          leftMult[i] = fMonTimes( leftMult[i], ASCIIMon( j+1 ) );
        }
        if( grid[i][2*j+1] == 1 ) // RIGHT Assigned
        {
          // Multiply on the left by a multiplicative variable
          rightMult[i] = fMonTimes( rightMult[i], ASCIIMon( j+1 ) );
        }
      }
    }
  }

  // Convert the two arrays of FMons to an FMonPairList
  for( i = 0; i < listLen; i++ )
    output = fMonPairListPush( leftMult[i], rightMult[i], output );

  // Provide some final output information
  if( pl > 3 )
  {
    printf("OverlapDiv's Output (Left, Right) = \n");
    fMonPairListMultDisplay( fMonPairListRev( output ) );
  }
  
  // Return the reversed list (it was constructed in reverse)
  return fMonPairListFXRev( output );
}

/*
 * ===================================================
 * Polynomial Reduction and Basis Completion Functions
 * ===================================================
 */

/*
 * Function Name: IPolyReduce
 *
 * Overview: Reduces 1st arg w.r.t. 2nd arg (list) and 3rd arg (vars)
 *
 * Detail: Given a polynomial _poly_, this function involutively
 * reduces the polynomial with respect to the given FAlgList _list_
 * with associated left and right multiplicative variables _vars_.
 * The type of reduction (head reduction / full reduction) is
 * controlled by the global variable headReduce.
 * If IType > 3, we can take advantage of fast global reduction.
 *
 * External Variables Required: ULong nRed;
 *                              int IType, pl;
 * Global Variables Used: int headReduce;
 *
 */
FAlg
IPolyReduce( poly, list, vars )
FAlg poly;
FAlgList list;
FMonPairList vars;
{
  ULong i, numRules = fAlgListLength( list ), len,
        cutoffL, cutoffR, value, lenOrig, lenSub;
  FAlg LHSA[numRules], back = fAlgZero(), lead, upgrade;
  FMonPairList factors = fMonPairListNul;
  FMon LHSM[numRules], LHSVL[numRules], LHSVR[numRules],
       leadMonomial, leadLoopMonomial, JLeft, JRight,
       facLft, facRt, JMon;
  QInteger LHSQ[numRules], leadQ, leadLoopQ, lcmQ;
  short flag, toggle, M;
  int appears;

  // Catch special case list is empty
  if( !list ) return poly;

  // Convert the input list of polynomials to an array and
  // create arrays of lead monomials and lead coefficients
  for( i = 0; i < numRules; i++ )
  {
    if( pl > 5 ) printf("Poly %u = %s\n", i+1, fAlgToStr( list -> first ) );
    LHSA[i] = list -> first;
    LHSM[i] = fAlgLeadMonom( list -> first );
    LHSQ[i] = fAlgLeadCoef( list -> first );
    if( IType < 3 ) // Using Local Division
    {
      // Create array of multiplicative variables
      LHSVL[i] = vars -> lft;
      LHSVR[i] = vars -> rt;
      vars = vars -> rest;
    }
    list = list -> rest;
  }

  // We will now recursively reduce every term in the polynomial
  // until no more reductions are possible
  while( fAlgIsZero( poly ) == (Bool) 0 )
  {
    if( pl > 5 ) printf("Looking at Lead Term of %s\n", fAlgToStr( poly ) );
    toggle = 1; // Assume no reductions are possible to begin with
    lead = fAlgLeadTerm( poly );
    leadMonomial = fAlgLeadMonom( lead );
    leadQ = fAlgLeadCoef( lead );
    i = 0;

    while( i < numRules ) // For each polynomial in the list
    {
      if( IType >= 3 ) lenOrig = fMonLength( leadMonomial );
      leadLoopMonomial = LHSM[i]; // Pick a test monomial
      flag = 0;
      
      if( IType < 3 ) // Local Division
      {
        // Does the ith polynomial divide our polynomial?
        // If so, place all possible ways of doing this in factors
        factors = fMonDiv( leadMonomial, leadLoopMonomial, &flag );
      }
      else
      {
        if( IType == 5 )
          factors = fMonPairListNul; // No divisors w.r.t. Empty Division
        else
        {
          lenSub = fMonLength( leadLoopMonomial );

          // Check if a prefix/suffix is possible
          if( lenSub <= lenOrig )
          {
            if( IType == 3 ) // Left Division; look for Suffix
            {
              if( fMonEqual( leadLoopMonomial, fMonSuffix( leadMonomial, lenSub ) ) == (Bool) 1 )
              {
                if( lenOrig == lenSub )
                  factors = fMonPairListSingle( fMonOne(), fMonOne() );
                else
                  factors = fMonPairListSingle( fMonPrefix( leadMonomial, lenOrig-lenSub ), fMonOne() );
                flag = 1;
              }
            }
            else if( IType == 4 ) // Right Division; look for Prefix
            {
              if( fMonEqual( leadLoopMonomial, fMonPrefix( leadMonomial, lenSub ) ) == (Bool) 1 )
              {
                if( lenOrig == lenSub )
                  factors = fMonPairListSingle( fMonOne(), fMonOne() );
                else
                  factors = fMonPairListSingle( fMonOne(), fMonSuffix( leadMonomial, lenOrig-lenSub ) );
                flag = 1;
              }
            }
          }
        }
      }

      if( flag == 1 ) // i.e. leadLoopMonomial divides leadMonomial
      {
        M = 0; // Assume that the first conventional division is not an involutive division

        // While there are conventional divisions left to look at and 
        // while none of these have yet proved to be involutive divisions
        while( ( fMonPairListLength( factors ) > 0 ) && ( M == 0 ) )
        {
          // Assume that this conventional division is an involutive division
          M = 1;
          if( IType < 3 ) // Local Division
          {
            // Extract the ith left & right multiplicative variables
            JLeft  = LHSVL[i];
            JRight = LHSVR[i];
            
            // Extract the left and right factors
            facLft = factors -> lft;
            facRt = factors -> rt;

            // Test all variables in facLft for left multiplicability in the ith monomial
            len = fMonLength( facLft );
            
            // Decide whether one/all variables in facLft are left multiplicative
            if( MType == 1 ) // Right-most variable checked only
            {
              if( len > 0 )
              {
                JMon = fMonSuffix( facLft, 1 );
                appears = fMonIsMultiplicative( JMon, JLeft );
                // If the generator doesn't appear this is not an involutive division
                if( appears == 0 ) M = 0;
              }
            }
            else // All variables checked
            {
              while( len > 0 )
              {
                len = len - fMonLeadExp( facLft );
                // Extract a generator
                JMon = fMonPrefix( facLft, 1 );
                // Test to see if the generator appears in the list of left multiplicative variables
                appears = fMonIsMultiplicative( JMon, JLeft );
                // If the generator doesn't appear this is not an involutive division
                if( appears == 0 )
                {
                  M = 0;
                  break; // Exit from the while loop
                }
                facLft = fMonTailFac( facLft ); // Get ready to look at the next generator
              }
            }

            // Test all variables in facRt for right multiplicability in the ith monomial
            if( M == 1 )
            {
              len = fMonLength( facRt );
              
              // Decide whether one/all variables in facRt are left multiplicative
              if( MType == 1 ) // Left-most variable checked only
              {
                if( len > 0 )
                {
                  JMon = fMonPrefix( facRt, 1 );
                  appears = fMonIsMultiplicative( JMon, JRight );
                  // If the generator doesn't appear this is not an involutive division
                  if( appears == 0 ) M = 0;
                }
              }
              else // All variables checked
              {
                while( len > 0 )
                {
                  len = len - fMonLeadExp( facRt );
                  // Extract a generator
                  JMon = fMonPrefix( facRt, 1 );
                  // Test to see if the generator appears in the list of right multiplicative variables
                  appears = fMonIsMultiplicative( JMon, JRight );
                  // If the generator doesn't appear this is not an involutive division
                  if( appears == 0 )
                  {
                    M = 0;
                    break; // Exit from the while loop
                  }
                  facRt = fMonTailFac( facRt );
                }
              }
            }
          }
          else // Global division
          {
            M = 1; // Already potentially found an involutive divisor,
                   // but include code below for reference

            /*
            // Obtain global cutoff positions
            if( IType == 3 ) LMultVars( leadLoopMonomial, &cutoffL, &cutoffR );
            else if( IType == 4 ) RMultVars( leadLoopMonomial, &cutoffL, &cutoffR );
            else EMultVars( leadLoopMonomial, &cutoffL, &cutoffR );
            if( pl > 4 ) printf("cutoff(%s) = (%u, %u)\n", fMonToStr( leadLoopMonomial ), cutoffL, cutoffR );

            // Extract the left and right factors
            facLft = factors -> lft;
            facRt = factors -> rt;

            // Test all variables in facLft for left multiplicability in the ith monomial
            len = fMonLength( facLft );

            // Decide whether one/all variables in facLft are left multiplicative
            if( MType == 1 ) // Right-most variable checked only
            {
              if( len > 0 )
              {
                JMon = fMonSuffix( facLft, 1 );
                value = ASCIIVal( fMonLeadVar( JMon ) );
                if( value > cutoffR ) M = 0;
              }
            }
            else // All variables checked
            {
              while( len > 0 )
              {
                len = len - fMonLeadExp( facLft );
                // Obtain the ASCII value of the next generator
                value = ASCIIVal( fMonLeadVar( facLft ) );
                if( value > cutoffR ) // If the generator is not left multiplicative
                {
                  M = 0;
                  break; // Exit from the while loop
                }
                facLft = fMonTailFac( facLft );
              }
            }

            // Test all variables in facRt for right multiplicability in the ith monomial
            len = fMonLength( facRt );

            // Decide whether one/all variables in facRt are left multiplicative
            if( MType == 1 ) // Left-most variable checked only
            {
              if( len > 0 )
              {
                value = ASCIIVal( fMonLeadVar( facRt ) );
                if( value < cutoffL ) M = 0;
              }
            }
            else // All variables checked
            {
              while( len > 0 )
              {
                len = len - fMonLeadExp( facRt );
                // Obtain the ASCII value of the next generator
                value = ASCIIVal( fMonLeadVar( facRt ) );
                if( value < cutoffL ) // If the generator is not right multiplicative
                {
                  M = 0;
                  break; // Exit from the while loop
                }
                facRt = fMonTailFac( facRt );
              }
            } 
            */
          }
          
          // If this conventional division wasn't involutive, look at the next division
          if( M == 0 ) factors = factors -> rest;
        }

        // If an involutive division was found
        if( M == 1 )
        {
          if( pl > 1 ) nRed++; // Increase the number of reductions carried out
          if( pl > 5 ) printf("Found %s = (%s) * (%s) * (%s)\n", fMonToStr( leadMonomial ), 
                              fMonToStr( factors -> lft ), fMonToStr( leadLoopMonomial ), 
                              fMonToStr( factors -> rt ) );
          toggle = 0; // Indicate a reduction has been carried out to exit the loop
          leadLoopQ = LHSQ[i]; // Pick the divisor's leading coefficient
          lcmQ = AltLCMQInteger( leadQ, leadLoopQ ); // Pick 'nice' cancelling coefficients

          // Construct poly #i * -1 * coefficient to get lead terms the same
          upgrade = fAlgTimes( fAlgMonom( qOne(), factors -> lft ), LHSA[i] );
          upgrade = fAlgTimes( upgrade, fAlgMonom( qNegate( qDivide( lcmQ, leadLoopQ ) ), factors -> rt ) );

          // Add in poly * coefficient to cancel off the lead terms
          upgrade = fAlgPlus( upgrade, fAlgScaTimes( qDivide( lcmQ, leadQ ), poly ) );

          // We must also now multiply the current discarded remainder by a factor
          back = fAlgScaTimes( qDivide( lcmQ, leadQ ), back );
          poly = upgrade; // In the next iteration we will be reducing the new polynomial upgrade
          if( pl > 5 ) printf("New Word = %s; New Remainder = %s\n", fAlgToStr( poly ), fAlgToStr( back ) );
        }
      }
      if( toggle == 1 ) // The ith polynomial did not involutively divide poly
        i++;
      else // A reduction was carried out, exit the loop
        i = numRules;
    }

    if( toggle == 1 ) // No reductions were carried out; now look at the next term
    {
      // If only head reduction is required, return reducer
      if( headReduce == 1 ) return poly;

      // Otherwise add lead term to remainder and simplify the rest
      lead = fAlgLeadTerm( poly );
      back = fAlgPlus( back, lead );
      poly = fAlgPlus( fAlgNegate( lead ), poly );
      if( pl > 5 ) printf("New Remainder = %s\n", fAlgToStr( poly ) );
    }
  }

  return back; // Return the reduced and simplified polynomial
}

/*
 * Function Name: IAutoreduceFull
 *
 * Overview: Autoreduces an FAlgList recursively until no more reductions are possible
 *
 * Detail: This function involutively reduces each
 * member of an FAlgList w.r.t. all the other members
 * of the list, removing the polynomial from the list
 * if it is involutively reduced to 0. This process is
 * iterated until no more such reductions are possible.
 *
 * External Variables Required: int degRestrict, IType, pl, SType;
 * Global Variables Used: ULong d, twod;
 *
 */
FAlgList
IAutoreduceFull( input )
FAlgList input;
{
  FAlg oldPoly, newPoly;
  FAlgList new, old, oldCopy;
  FMonPairList vars = fMonPairListNul;
  ULong pos, pushPos, len = fAlgListLength( input );

  // If the input basis has more than one element
  if( len > 1 )
  {
    // Start by reducing the final element (working backwards means
    // that less work has to be done calculating multiplicative variables)
    pos = len;
    // If we are using a local division and the basis is sorted by DegRevLex,
    // the last polynomial is irreducible so we do not have to consider it.
    if( ( IType < 3 ) && ( SType == 1 ) ) pos --;
    
    // Make a copy of the input basis for traversal
    old = fAlgListCopy( input );

    while( pos > 0 ) // For each polynomial in old
    {
      // Extract the pos-th element of the basis
      oldPoly = fAlgListNumber( pos, old );
      if( pl > 2 ) printf("Looking at element p = %s of basis\n", fAlgToStr( oldPoly ) );

      // Construct basis without 'poly'
      oldCopy = fAlgListCopy( old ); // Make a copy of old
      
      // Calculate Multiplicative Variables if using a local division
      if( IType < 3 )
      {
        vars = OverlapDiv( oldCopy );
        vars = fMonPairListRemoveNumber( pos, vars );
      }

      new = fAlgListFXRem( old, oldPoly ); // Remove oldPoly from old
      old = fAlgListCopy( oldCopy ); // Restore old

      // To recap, _old_ is now unchanged whilst _new_ holds all
      // the elements of _old_ except _oldPoly_.

      // Involutively reduce the old polynomial w.r.t. the truncated list
      newPoly = IPolyReduce( oldPoly, new, vars );
      
      // If the polynomial did not reduce to 0
      if( fAlgIsZero( newPoly ) == (Bool) 0 )
      {
        // Divide the polynomial through by its GCD
        newPoly = findGCD( newPoly );
        if( pl > 2 ) printf("Reduced p to %s\n", fAlgToStr( newPoly ) );
        
        // Check for trivial ideal
        if( fAlgIsOne( newPoly ) == (Bool) 1 ) return fAlgListSingle( fAlgOne() );

        // If the old polynomial is equal to the new polynomial
        // (no reduction took place)
        if( fAlgEqual( oldPoly, newPoly ) == (Bool) 1 )
        {
          pos--; // We may proceed to look at the next polynomial
        }
        else // Otherwise some reduction took place so we have to start again
        {
          // If we are restricting prolongations based on degree,...
          if( degRestrict == 1 )
          {
            // ...and if the degree of the lead term of the new
            // polynomial exceeds the current bound...
            if( fMonLength( fAlgLeadMonom( newPoly ) ) > d )
            {
              // ...we must adjust the bound accordingly
              d = fMonLength( fAlgLeadMonom( newPoly ) );
              if( pl > 1 ) printf("New value of d = %u\n", d );
              twod = 2*d;
            }
          }

          // Add the new polynomial onto the list
          if( IType < 3 ) // Local division
          {
            if( SType == 1 ) // DegRevLex sorted
            {
              // Push the new polynomial onto the list
              old = fAlgListDegRevLexPushPosition( newPoly, new, &pushPos );
              // If it is inserted into the same position we may continue and look at the next polynomial
              if( pushPos == pos ) pos--;
              // If it is inserted into a later position we continue from one position above
              else if( pushPos > pos ) pos = pushPos - 1;
              // Note: the case pushPos < pos cannot occur
            }
            else if( SType == 2 ) // No sorting
            {
              // Push the new polynomial onto the end of the list
              old = fAlgListAppend( new, fAlgListSingle( newPoly ) );
              // Return to the end of the list minus one
              // (we know the last element is irreducible)
              pos = fAlgListLength( old ) - 1;
            }
            else // Sorted by main ordering
            {
              // Push the new polynomial onto the list
              old = fAlgListNormalPush( newPoly, new );
              // Return to the end of the list
              pos = fAlgListLength( old );
            }
          }
          else // Global division
          {
            // Push the new polynomial onto the end of the list
            old = fAlgListAppend( new, fAlgListSingle( newPoly ) );
            // Return to the end of the list minus one
            // (we know the last element is irreducible)
            pos = fAlgListLength( old ) - 1;
          }
        }
      }
      else // The polynomial reduced to zero
      {
        // Remove the polynomial from the list
        old = fAlgListCopy( new );
        // Continue to look at the next element
        pos--;
        if( pl > 2 ) printf("Reduced p to 0\n");
      }
    }
  }
  else // The input basis is empty or consists of a single polynomial
    return input;

  // Return the fully autoreduced basis
  return old;
}

/*
 * Function Name: Seiler
 *
 * Overview: Implements Seiler's original algorithm for computing locally involutive bases
 *
 * Detail: Given a list of polynomials, this algorithm computes a
 * Locally Involutive Basis for the input basis by the following
 * iterative method: find all prolongations, choose the 'lowest'
 * one, autoreduce, find all prolongations, ...
 *
 * External Variables Required: int degRestrict, IType, nOfGenerators, pl, SType;
 *                              ULong nOfProlongations;
 * Global Variables Used: ULong d, twod;
 *
 */
FAlgList
Seiler( FBasis )
FAlgList FBasis;
{
  FAlgList H = fAlgListNul, HCopy = fAlgListNul, soFar = fAlgListNul, S;
  FAlg g, gNew, h;
  FMonPairList vars = fMonPairListNul, varsCopy,
               factors = fMonPairListNul;
  FMon all, LMh, Lmult, Rmult, nonMultiplicatives;
  ULong precount, count, degTest, len, i, cutoffL, cutoffR;
  short escape, degBound, flag, trip;

  if( pl > 0 ) printf("\nComputing an Involutive Basis...\n");

  if( IType < 3 ) // Local division
  {
    // Create a monomial containing all generators
    all = fMonOne();
    for( i = 1; i <= (ULong) nOfGenerators; i++ )
      all = fMonTimes( all, ASCIIMon( i ) );
  }

  // If prolongations are restricted by degree
  if( degRestrict == 1 )
  {
    d = maxDegree( FBasis ); // Initialise the value of d
    if( pl > 1 ) printf("Initial value of d = %u\n", d );

    /*
     * There is no point in looking at prolongations of length
     * 2*d or more as these cannot possibly be associated with
     * S-Polynomials - they are in effect 'disjoint overlaps'.
     */
    twod = 2*d;
  }

  // Turn head reduction off
  headReduce = 0;

  // Remove duplicates from the input basis
  FBasis = fAlgListRemDups( FBasis );

  // If the basis should be kept sorted, do the initial sorting now
  if( ( IType < 3 ) && ( SType != 2 ) ) FBasis = fAlgListSort( FBasis, SType );

  // Now Autoreduce FBasis and place the result in H
  if( pl > 1 ) printf("Autoreducing...\n");
  precount = fAlgListLength( FBasis ); // Determine size of basis before autoreduction
  H = IAutoreduceFull( FBasis ); // Fully autoreduce the basis
  count = fAlgListLength( H ); // Determine size of basis after autoreduction
  if( ( pl > 0 ) && ( count < precount ) )
    printf("Autoreduction reduced the basis to size %u...\n", count );

  // Check for trivial ideal
  if( ( count == 1 ) & ( fAlgIsOne( H -> first ) == (Bool) 1 ) )
    return fAlgListSingle( fAlgOne() );

  /*
   * soFar will store all polynomials that will appear in H
   * at any time so that we do not introduce duplicates into the set.
   * To begin with, all we have encountered are the polynomials
   * in the autoreduced input basis.
   */
  soFar = fAlgListCopy( H );

  escape = 1; // To enable the following while loop to begin
  while( escape == 1 )
  {
    if( IType < 3 ) // Calculate multiplicative variables for GBasis
    {
      vars = OverlapDiv( H );
      varsCopy = fMonPairListCopy( vars ); // Make a copy for traversal
    }

    HCopy = fAlgListCopy( H ); // Make a copy of H for traversal
    
    // S will hold all the possible prolongations
    S = fAlgListNul;

    while( HCopy ) // For each $h \in H$
    {
      h = HCopy -> first; // Extract a polynomial
      LMh = fAlgLeadMonom( h ); // Find the lead monomial
      if( pl == 3 ) printf("Analysing %s...\n", fMonToStr( LMh ) );
      if( pl >  3 ) printf("Analysing %s...\n", fAlgToStr( h ) );
      HCopy = HCopy -> rest; // Advance to the next polynomial

      // Assume to begin with that any prolongations of this polynomial are OK
      degBound = 0;
      if( degRestrict == 1 ) // If we are restricting prolongations by degree...
      {
        // ...and if the length of any prolongation of g exceeds the bound...
        if( fMonLength( LMh ) + 1 >= twod )
        {
          // ..ignore all prolongations involving this polynomial
          degBound = 1;
          if( pl > 2 ) printf("Degree of lead term exceeds 2*d-1\n");
          if( IType < 3 ) // Local division - advance to the next polynomial
            varsCopy = varsCopy -> rest;
        }
      }

      // Step 1 - find all prolongations

      if( ( IType < 3 ) && ( degBound == 0 ) ) // Local division
      {
        // Extract the left and right multiplicative variables for this polynomial
        Lmult = varsCopy -> lft;
        Rmult = varsCopy -> rt;
        varsCopy = varsCopy -> rest;

        // LEFT PROLONGATIONS

        // Construct the left nonmultiplicative variables
        nonMultiplicatives = all;
        while( fMonIsOne( Lmult ) != (Bool) 1 ) // For each left multiplicative variable
        {
          // Eliminate one multiplicative variable
          factors = fMonDivFirst( nonMultiplicatives, fMonPrefix( Lmult, 1 ), &flag );
          nonMultiplicatives = fMonTimes( factors -> lft, factors -> rt );
          Lmult = fMonRest( Lmult );
        }
        Lmult = nonMultiplicatives;
        // Find the number of left nonmultiplicative variables
        len = fMonLength( Lmult );

        // For each variable $x_i$ that is not Left Multiplicative for $LM(g)$
        for( i = 1; i <= len; i++ )
        {
          if( pl == 3 ) printf("Adding Left Prolongation by variable #%u to S...\n", i );
          if( pl >  3 ) printf("Adding Left Prolongation by %s to S...\n", fMonLeadVar( Lmult ) );
          S = fAlgListPush( fAlgTimes( fAlgMonom( qOne(), fMonPrefix( Lmult, 1 ) ), h ), S );
          Lmult = fMonRest( Lmult );
        }

        // RIGHT PROLONGATIONS

        // Construct the right nonmultiplicative variables
        nonMultiplicatives = all;
        while( fMonIsOne( Rmult ) != (Bool) 1 ) // For each right multiplicative variable
        {
          // Eliminate one multiplicative variable
          factors = fMonDivFirst( nonMultiplicatives, fMonPrefix( Rmult, 1 ), &flag );
          nonMultiplicatives = fMonTimes( factors -> lft, factors -> rt );
          Rmult = fMonRest( Rmult );
        }
        Rmult = nonMultiplicatives;
        // Find the number of right nonmultiplicative variables
        len = fMonLength( Rmult );

        // For each variable $x_i$ that is not Right Multiplicative for $LM(g)$
        for( i = 1; i <= len; i++ )
        {
          if( pl == 3 ) printf("Adding Right Prolongation by variable #%u to S...\n", i );
          if( pl >  3 ) printf("Adding Right Prolongation by %s to S...\n", fMonLeadVar( Rmult ) );
          S = fAlgListPush( fAlgTimes( h, fAlgMonom( qOne(), fMonPrefix( Rmult, 1 ) ) ), S );
          Rmult = fMonRest( Rmult );
        }
      }
      else if( ( IType >= 3 ) && ( degBound == 0 ) ) // Global division
      {
        // Find the multiplicative variables for this monomial
        if( IType == 3 ) LMultVars( LMh, &cutoffL, &cutoffR );
        else if( IType == 4 ) RMultVars( LMh, &cutoffL, &cutoffR );
        else EMultVars( LMh, &cutoffL, &cutoffR );
        if( pl > 4 ) printf("cutoff(%s) = (%u, %u)\n", fMonToStr( LMh ), cutoffL, cutoffR );

        // LEFT PROLONGATIONS

        // For each variable $x_i$ that is not Left Multiplicative for $LM(g)$
        for( i = cutoffR; i < (ULong) nOfGenerators; i++ )
        {
          // Construct a nonmultiplicative variable
          Lmult = ASCIIMon( i+1 );

          if( pl == 3 ) printf("Adding Left Prolongation by variable #%u to S...\n", i );
          if( pl >  3 ) printf("Adding Left Prolongation by %s to S...\n", fMonToStr( Lmult ) );
          S = fAlgListPush( fAlgTimes( fAlgMonom( qOne(), Lmult ), h ), S );
        }

        // RIGHT PROLONGATIONS

        // For each variable $x_i$ that is not Right Multiplicative for $LM(g)$
        for( i = 1; i < cutoffL; i++ )
        {
          // Construct a nonmultiplicative variable
          Rmult = ASCIIMon( i );

          if( pl == 3 ) printf("Adding Right Prolongation by variable #%u to S...\n", i-1 );
          if( pl >  3 ) printf("Adding Right Prolongation by %s to S...\n", fMonToStr( Rmult ) );
          S = fAlgListPush( fAlgTimes( h, fAlgMonom( qOne(), Rmult ) ), S );
        }
      }
    }
    
    // Step 2 - Find the lowest prolongation w.r.t. chosen monomial order

    // Turn head reduction on when finding a suitable prolongation
    headReduce = 1;

    // If there are no prolongations we may exit the loop
    if( !S ) escape = 0;
    else
    {
      // Sort the list of prolongations w.r.t. the chosen monomial order
      S = fAlgListSort( S, 3 );
      // Reverse the list so that the 'lowest' prolongation comes first
      S = fAlgListFXRev( S );

      // Obtain the first non-zero head-reduced element of the list
      g = S -> first; // Extract a prolongation
      trip = 0;
      // While there are prolongations left to look at and while we have
      // not yet found a non-zero head-reduced prolongation
      while( ( fAlgListLength( S ) > 0 ) && ( trip == 0 ) )
      {
        // Involutively head-reduce the prolongation
        gNew = IPolyReduce( g, H, vars );
        if( fAlgIsZero( gNew ) == (Bool) 0 ) // If the prolongation did not reduce to zero
        {
          // Turn off head reduction
          headReduce = 0;
          // 'Fully' involutively reduce
          gNew = IPolyReduce( gNew, H, vars );
          gNew = findGCD( gNew ); // Divide through by the GCD
          // Turn head reduction back on
          headReduce = 1;
          // If we have not encountered this polynomial before
          if( fAlgListIsMember( gNew, soFar ) == (Bool) 0 )
          {
            trip = 1; // We may exit the loop
            headReduce = 0; // We do not need head reduction any more
          }
          else // Otherwise we go on to look at the next prolongation
          {
            S = S -> rest; // Advance the list
            if( S ) g = S -> first; // If there are any more prolongations extract one
          }
        }
        else // Otherwise we go on to look at the next prolongation
        {
          S = S -> rest; // Advance the list
          if( S ) g = S -> first; // If there are any more prolongations extract one
        }
      }

      // If no suitable prolongations were found we may exit the loop
      if( !S ) escape = 0;
      else
      {
        // Step 3 - Add the polynomial to the basis

        if( pl > 2 ) printf("First Non-Zero Reduced Prolongation = %s\n", fAlgToStr( g ) );
        if( pl > 2 ) printf("Prolongation after reduction = %s\n", fAlgToStr( gNew ) );
        nOfProlongations++; // Increase the counter for the number of prolongations processed

        // Check for trivial ideal
        if( fAlgIsOne( gNew ) == (Bool) 1 ) return fAlgListSingle( fAlgOne() );

        // Adjust the prolongation degree bound if necessary
        if( degRestrict == 1 )
        {
          if( fAlgEqual( g, gNew ) == (Bool) 0 ) // If the polynomial was reduced...
          {
            degTest = fMonLength( fAlgLeadMonom( gNew ) );
            if( degTest > d ) // ...and if the degree of the new polynomial exceeds the bound...
            {
              // ...adjust the bound accordingly
              d = degTest;
              if( pl > 1 ) printf("New value of d = %u\n", d );
              twod = 2*d;
            }
          }
        }

        // Push the new polynomial onto the list
        if( IType < 3 ) // Local division
        {
          if( SType == 1 ) H = fAlgListDegRevLexPush( gNew, H ); // DegRevLex sort
          else if( SType == 2 ) H = fAlgListAppend( H, fAlgListSingle( gNew ) ); // No sorting - just append
          else H = fAlgListNormalPush( gNew, H ); // Sort by monomial ordering
        }
        else H = fAlgListAppend( H, fAlgListSingle( gNew ) ); // Just append onto end

        count++; // Increase the counter for the number of polynomials in the basis
        if( pl >  1 ) printf("Added Polynomial #%u to Basis, namely\n %s \n", count, fAlgToStr( gNew ) );
        if( pl == 1 ) printf("Added Polynomial #%u to Basis...\n", count );
        // Indicate that we have encountered a new polynomial for future reference
        soFar = fAlgListPush( gNew, soFar );

        // Step 4 - Autoreduce

        precount = count; // Determine size of basis before autoreduction
        H = IAutoreduceFull( H ); // Fully autoreduce the basis
        count = fAlgListLength( H ); // Determine size of basis after autoreduction
        if( ( pl > 0 ) && ( count < precount ) ) 
          printf("Autoreduction reduced the basis to size %u...\n", count );
        
        // Check for trivial ideal
        if( ( count == 1 ) && ( fAlgIsOne( H -> first ) == (Bool) 1 ) )
          return fAlgListSingle( fAlgOne() );
      }
    }
  }
  if( pl > 0 ) printf("...Involutive Basis Computed.\n");

  headReduce = 0; // Reset the value of headReduce
  return H;
}

/*
 * Function Name: Gerdt
 *
 * Overview: Implements Gerdt's advanced algorithm for computing locally involutive bases
 *
 * Detail: Given a list of polynomials, this algorithm computes a
 * Locally Involutive Basis for the input basis using the method
 * outlined in the paper "Involutive Division Technique:
 * Some generalisations and optimisations" by V. P. Gerdt.
 *
 * External Variables Required: int degRestrict, IType, nOfGenerators, pl, SType;
 *                              ULong nOfProlongations;
 * Global Variables Used: ULong d, twod;
 *                        int headReduce;
 *
 */
FAlgList
Gerdt( FBasis )
FAlgList FBasis;
{
  FAlgList GBasis = fAlgListNul, soFar = fAlgListNul,
           Tp = fAlgListNul, Qp = fAlgListNul,
           Tp2 = fAlgListNul, Qp2 = fAlgListNul;
  FAlg f, g, h, gDotx, candidatePoly, testPoly;
  FMonPairList Tv = fMonPairListNul, Qv = fMonPairListNul,
               Tv2 = fMonPairListNul, vars = fMonPairListNul;
  FMonList Tm = fMonListNul, Qm = fMonListNul,
           Tm2 = fMonListNul;
  FMonPair P, fVars, gVars, hVars;
  FMon PL, PR, fVarsL, fVarsR, gVarsL, gVarsR, hVarsL, hVarsR,
       LMf, LMg, LMh, all, DL, DR, gen, NML, NMR, u,
       candidateVariable, mult, compare;
  ULong i, j, candidatePos, count, cutoffL, cutoffR,
        degTest, lowest, precount, pos;
  short add, escape, LorR;
  Bool balance;

  if( pl > 0 ) printf("\nComputing an Involutive Basis...\n");

  if( IType < 3 ) // Local division
  {
    // Create a monomial containing all generators
    all = fMonOne();
    for( i = 1; i <= (ULong) nOfGenerators; i++ )
      all = fMonTimes( all, ASCIIMon( i ) );
  }

  // If prolongations are restricted by degree
  if( degRestrict == 1 )
  {
    d = maxDegree( FBasis ); // Initialise the value of d
    if( pl > 1 ) printf("Initial value of d = %u\n", d );

    /*
     * There is no point in looking at prolongations of length
     * 2*d or more as these cannot possibly be associated with
     * S-Polynomials - they are in effect 'disjoint overlaps'.
     */
    twod = 2*d;
  }

  // Turn head reduction off
  headReduce = 0;

  // Remove duplicates from the input basis
  FBasis = fAlgListRemDups( FBasis );

  // If the basis should be kept sorted, do the initial sorting now
  if( ( IType < 3 ) && ( SType != 2 ) ) FBasis = fAlgListSort( FBasis, SType );

  // Now Autoreduce FBasis and place the result in FBasis
  if( pl > 1 ) printf("Autoreducing...\n");
  precount = fAlgListLength( FBasis ); // Determine size of basis before autoreduction
  FBasis = IAutoreduceFull( FBasis ); // Fully autoreduce the basis
  count = fAlgListLength( FBasis ); // Determine size of basis after autoreduction
  if( ( pl > 0 ) && ( count < precount ) )
    printf("Autoreduction reduced the basis to size %u...\n", count );

  // Check for trivial ideal
  if( ( count == 1 ) & ( fAlgIsOne( FBasis -> first ) == (Bool) 1 ) )
    return fAlgListSingle( fAlgOne() );

  /*
   * soFar will store all polynomials that will appear
   * at any time so that we do not introduce duplicates into the set.
   * To begin with, all we have encountered are the polynomials
   * in the autoreduced input basis.
   */
  soFar = fAlgListCopy( FBasis );

  // Choose g \in F with lowest LM(g) w.r.t. <
  g = fAlgListNumber( ( fAlgListLowest( FBasis ) ), FBasis );

  // Add entry (g, LM(g), (\emptyset, \emptyset)) to T
  Tp = fAlgListPush( g, Tp );
  Tm = fMonListPush( fAlgLeadMonom( g ), Tm );
  Tv = fMonPairListPush( fMonOne(), fMonOne(), Tv );

  // Add entry to G
  GBasis = fAlgListPush( g, GBasis );
  if( pl > 1 ) printf("Adding %s to G (%u)...\n", fAlgToStr( g ), fAlgListLength( GBasis ) );
  else if( pl == 1 ) printf("Added a first polynomial to G...\n");

  // For each f \in FBasis\setminus {g}...
  while( FBasis )
  {
    f = FBasis -> first;
    if( fAlgEqual( g, f ) == (Bool) 0 )
    {
      // Add entry (f, LM(f), (\emptyset, \emptyset)) to Q
      Qp = fAlgListPush( f, Qp );
      Qm = fMonListPush( fAlgLeadMonom( f ), Qm );
      Qv = fMonPairListPush( fMonOne(), fMonOne(), Qv );
    }
    FBasis = FBasis -> rest;
  }
  if( pl > 3 ) printf("Constructed Q...\n");

  do // Repeat until Q is empty
  {
    h = fAlgZero();

    // While Q is not empty and h is not equal to 0
    while( ( fAlgListLength( Qp ) > 0 ) && ( fAlgIsZero( h ) == (Bool) 1 ) )
    {
      // Choose the g in (g, u (PL, PR) ) \in Q with lowest LM(g) w.r.t. <
      lowest = fAlgListLowest( Qp );
      g = fAlgListNumber( lowest, Qp );
      u = fMonListNumber( lowest, Qm );
      P = fMonPairListNumber( lowest, Qv );
      if( pl > 2 ) printf("Testing g = %s...\n", fAlgToStr( g ) );

      // Remove entry from Q
      Qp = fAlgListRemoveNumber( lowest, Qp );
      Qm = fMonListRemoveNumber( lowest, Qm );
      Qv = fMonPairListRemoveNumber( lowest, Qv );

      if( IType < 3 ) // Find Local Multiplicative Variables for GBasis
        vars = OverlapDiv( GBasis );

      // If the criterion is false... (to be implemented in the future...)
      // if( NCcriterion( g, u, Tp, Tm, GBasis, vars ) == 0 )
      {
        // ...then find the normal form of g w.r.t. GBasis
        soFar = fAlgListPush( g, soFar );
        h = IPolyReduce( g, GBasis, vars ); // Find the involutive normal form
        h = findGCD( h ); // Divide through by the GCD
        if( pl > 2 ) printf("...Reduced g to h = %s...\n", fAlgToStr( h ) );
      }
      // else if( pl > 2 ) printf("... Criterion used to discard g...\n");
    }
    
    // If h \neq 0
    if( fAlgIsZero( h ) == (Bool) 0 )
    {
      // Add h to GBasis and recalculate multiplicative variables if necessary
      if( IType < 3 )
      {
        pos = 1;
        if( SType == 1 ) GBasis = fAlgListDegRevLexPushPosition( h, GBasis, &pos ); // DegRevLex sort
        else if( SType == 2 ) GBasis = fAlgListAppend( GBasis, fAlgListSingle( h ) ); // No sorting - just append
        else GBasis = fAlgListNormalPush( h, GBasis ); // Sort by monomial ordering

        vars = OverlapDiv( GBasis ); // Full recalculate
      }
      else GBasis = fAlgListAppend( GBasis, fAlgListSingle( h ) ); // Just append onto end

      if( pl > 1 ) printf("Added %s to G (%u)...\n", fAlgToStr( h ), fAlgListLength( GBasis ) );
      else if( pl == 1 ) printf("Added a polynomial to G       (%u)...\n", fAlgListLength( GBasis ));

      LMh = fAlgLeadMonom( h );

      if( degRestrict == 1 ) // If we are restricting prolongations by degree...
      {
        degTest = fMonLength( LMh );
        if( degTest > d ) // ...and if the degree of the new polynomial exceeds the bound...
        {
          // ...adjust the bound accordingly
          d = degTest;
          if( pl > 1 ) printf("New value of d = %u\n", d );
          twod = 2*d;
        }
      }

      // If LM(h) == LM(g)
      if( fMonEqual( fAlgLeadMonom( g ), LMh ) == (Bool) 1 )
      {
        // Add entry to T
        Tp = fAlgListPush( h, Tp );
        Tm = fMonListPush( u, Tm );
        if( pl > 4 ) printf("Modifying T (size %u)...\n", fAlgListLength( Tp ) );

        // Find intersection of P and NM_I(h, G) 
        // (Note: NM_I(h, G) = nonmultiplicative variables)
        PL = P.lft;
        PR = P.rt;

        if( IType < 3 ) // Local division
        {
          // Find NM_I(h, GBasis)
          pos = fAlgListPosition( h, GBasis );
          hVars = fMonPairListNumber( pos, vars );
          hVarsL = hVars.lft;
          hVarsR = hVars.rt;

          NML = fMonOne();
          NMR = fMonOne();
          j = 1;

          // Calculate the intersection
          while( j <= (ULong) nOfGenerators )
          {
            gen = ASCIIMon( j );

            // If gen appears in PL (nonmultiplicatives) but not in hVarsL (multiplicatives)
            if ( ( fMonIsMultiplicative( gen, PL ) == 1 ) && ( fMonIsMultiplicative( gen, hVarsL ) == 0 ) )
              NML = fMonTimes( NML, gen ); // gen appears in the left intersection
            // If gen appears in PR (nonmultiplicatives) but not in hVarsR (multiplicatives)
            if ( ( fMonIsMultiplicative( gen, PR ) == 1 ) && ( fMonIsMultiplicative( gen, hVarsR ) == 0 ) )
              NMR = fMonTimes( NMR, gen ); // gen appears in the right intersection

            j++; // Get ready to look at the next variable
          }
        }
        else if( IType >= 3 ) // Global division
        {
          // Find the multiplicative variables
          if( IType == 3 ) LMultVars( LMh, &cutoffL, &cutoffR );
          else if( IType == 4 ) RMultVars( LMh, &cutoffL, &cutoffR );
          else EMultVars( LMh, &cutoffL, &cutoffR );
          NML = fMonOne();
          NMR = fMonOne();

          // Calculate the left intersection
          for( j = cutoffR+1; j <= (ULong) nOfGenerators; j++ )
          {
            gen = ASCIIMon( j ); // Obtain a nonmultiplicative variable
            // If it appears in PL it appears in the intersection
            if( fMonIsMultiplicative( gen, PL ) == 1 )
              NML = fMonTimes( NML, gen );
          }

          // Calculate the right intersection
          for( j = 1; j < cutoffL; j++ )
          {
            gen = ASCIIMon( j ); // Obtain a nonmultiplicative variable
            // If it appears in PR it appears in the intersection
            if( fMonIsMultiplicative( gen, PR ) == 1 )
              NMR = fMonTimes( NMR, gen );
          }
        }

        // Add an entry to Tv
        Tv = fMonPairListPush( NML, NMR, Tv );
      }
      else // Add entry to T and adjust the lists
      {
        // Add entry to T
        Tp = fAlgListPush( h, Tp );
        Tm = fMonListPush( LMh, Tm );
        Tv = fMonPairListPush( fMonOne(), fMonOne(), Tv );
        if( pl > 4 ) printf("Modifying T (size %u)...\n", fAlgListLength( Tp ) );

        // Set up lists for next operation
        Tp2 = fAlgListNul;
        Tm2 = fMonListNul;
        Tv2 = fMonPairListNul;

        // For each (f, v, (DL, DR)) \in T
        if( pl > 4 ) printf("Adjusting Multiplicative Variables...\n");
        while( Tp )
        {
          f = Tp -> first; // Extract a polynomial
          LMf = fAlgLeadMonom( f );

          if( pl > 4 ) printf("Testing (%s, %s)\n", fMonToStr( LMh ), fMonToStr( LMf ) );

          // If LM(h) < LM(f)
          if( theOrdFun( LMh, LMf ) == (Bool) 1 )
          {
            // Add entry to Q
            Qp = fAlgListPush( Tp -> first, Qp );
            Qm = fMonListPush( Tm -> first, Qm );
            Qv = fMonPairListPush( Tv -> lft, Tv -> rt, Qv );

            // Discard f from GBasis
            GBasis = fAlgListFXRem( GBasis, f );
            if( pl > 1 ) printf("Discarded %s from G (%u)...\n", fAlgToStr( f ), fAlgListLength( GBasis ) );
            else if ( pl == 1 ) printf("Discarded a polynomial from G (%u)...\n", fAlgListLength( GBasis ) );
          }
          else
          {
            // Keep entry in T
            Tp2 = fAlgListPush( Tp -> first, Tp2 );
            Tm2 = fMonListPush( Tm -> first, Tm2 );
            Tv2 = fMonPairListPush( Tv -> lft, Tv -> rt, Tv2 );
          }
          // Advance the lists to the next entry
          Tp = Tp -> rest;
          Tm = Tm -> rest;
          Tv = Tv -> rest;
        }

        // Set up lists for next operation
        Tp = fAlgListNul;
        Tm = fMonListNul;
        Tv = fMonPairListNul;
        
        // Recalculate multiplicative variables
        if( IType < 3 ) vars = OverlapDiv( GBasis );

        // For each (f, v, (DL, DR)) \in T
        while( Tp2 )
        {
          // Keep f and v as they are
          f = Tp2 -> first;
          Tp = fAlgListPush( f, Tp );
          Tm = fMonListPush( Tm2 -> first, Tm );
          DL = Tv2 -> lft;
          DR = Tv2 -> rt;

          // Find intersection of D and NM_I(f, G)
          if( IType < 3 ) // Local division
          {
            // Find NM_I(f, GBasis)
            pos = fAlgListPosition( f, GBasis );
            fVars = fMonPairListNumber( pos, vars );
            fVarsL = fVars.lft;
            fVarsR = fVars.rt;

            NML = fMonOne();
            NMR = fMonOne();
            j = 1;

            // Calculate the intersection
            while( j <= (ULong) nOfGenerators )
            {
              gen = ASCIIMon( j );

              // If gen appears in DL (nonmultiplicatives) but not in fVarsL (multiplicatives)
              if ( ( fMonIsMultiplicative( gen, DL ) == 1 ) && ( fMonIsMultiplicative( gen, fVarsL ) == 0 ) )
                NML = fMonTimes( NML, gen ); // gen appears in the left intersection
              // If gen appears in DR (nonmultiplicatives) but not in fVarsR (multiplicatives)
              if ( ( fMonIsMultiplicative( gen, DR ) == 1 ) && ( fMonIsMultiplicative( gen, fVarsR ) == 0 ) )
                NMR = fMonTimes( NMR, gen ); // gen appears in the right intersection

              j++; // Get ready to look at the next variable
            }
          }

          else if ( IType >= 3 ) // Global division
          {
            // Find the multiplicative variables
            if( IType == 3 ) LMultVars( fAlgLeadMonom( f ), &cutoffL, &cutoffR );
            else if( IType == 4 ) RMultVars( fAlgLeadMonom( f ), &cutoffL, &cutoffR );
            else EMultVars( fAlgLeadMonom( f ), &cutoffL, &cutoffR );
            NML = fMonOne();
            NMR = fMonOne();

            // Calculate the left intersection
            for( j = cutoffR+1; j <= (ULong) nOfGenerators; j++ )
            {
              gen = ASCIIMon( j ); // Obtain a nonmultiplicative variable
              // If it appears in DL it appears in the intersection
              if( fMonIsMultiplicative( gen, DL ) == 1 )
                NML = fMonTimes( NML, gen );
            }

            // Calculate the right intersection
            for( j = 1; j < cutoffL; j++ )
            {
              gen = ASCIIMon( j ); // Obtain a nonmultiplicative variable
              // If it appears in DR it appears in the intersection
              if( fMonIsMultiplicative( gen, DR ) == 1 )
                NMR = fMonTimes( NMR, gen );
            }
          }

          // Add the nonmultiplicative variables to Tv
          Tv = fMonPairListPush( NML, NMR, Tv );

          // Advance the lists
          Tp2 = Tp2 -> rest;
          Tm2 = Tm2 -> rest;
          Tv2 = Tv2 -> rest;
        }
      }
    }

    // Recalculate multiplicative variables
    if( IType < 3 ) vars = OverlapDiv( GBasis );

    // While exist (g, u, (PL, PR)) \in T and x \in NM_I(g, GBasis)\P and,
    // if Q \neq \emptyset, s.t. LM(prolongation) < LM(f) for all f in
    // (f, v, (DL, DR)) \in Q do...
    escape = 0;
    while( escape == 0 )
    {
      // Construct a candidate set for (g, u, (PL, PR)), x
      if( pl > 3 ) printf("Finding candidates for (g, u, (PL, PR)), x...\n");
      
      // Initialise variables
      Tp2 = fAlgListCopy( Tp );
      Tm2 = fMonListCopy( Tm );
      Tv2 = fMonPairListCopy( Tv );
      candidatePos = 0;
      candidatePoly = fAlgZero();
      candidateVariable = fMonOne();
      LorR = 0;
      if( IType < 3 ) vars = OverlapDiv( GBasis );

      // For each (g, u, (PL, PR)) in T
      i = 1;
      while( Tp2 )
      {
        // Extract information about the first entry in T
        g = Tp2 -> first;
        LMg = fAlgLeadMonom( g );
        PL = Tv2 -> lft;
        PR = Tv2 -> rt;

        // Advance the copy of T
        Tp2 = Tp2 -> rest;
        Tm2 = Tm2 -> rest;
        Tv2 = Tv2 -> rest;

        if( IType < 3 ) // Local division
        {
          pos = fAlgListPosition( g, GBasis );
          gVars = fMonPairListNumber( pos, vars );
          gVarsL = gVars.lft;
          gVarsR = gVars.rt;

          j = 1;
          while( j <= (ULong) nOfGenerators ) // For each generator
          {
            gen = ASCIIMon( j );

            // LEFT PROLONGATIONS

            // Look for nonmultiplicative variables not in PL (unprocessed)
            if( ( fMonIsMultiplicative( gen, PL ) == 0 ) && ( fMonIsMultiplicative( gen, gVarsL ) == 0 ) )
            {
              add = 1; // Candidate found
              mult = fMonTimes( gen, fAlgLeadMonom( g ) ); // Construct x.g

              // If Q is not empty
              if( Qp )
              {
                // Make sure that LM(x.g) < LM(f) for all f in (f, v, D) \in Q
                Qp2 = fAlgListCopy( Qp ); // Make a copy of Q for processing
                while( ( fAlgListLength( Qp2 ) > 0 ) && ( add == 1 ) ) // For all f in (f, v, D) \in Q
                {
                  // Extract a lead monomial
                  compare = fAlgLeadMonom( Qp2 -> first );
                  Qp2 = Qp2 -> rest;

                  // If LM(x.g) not less than LM(f) ignore this candidate
                  if( theOrdFun( mult, compare ) == (Bool) 0 ) add = 0;
                }
              }

              if( add == 1 ) // Candidate found for (g, u, (PL, PR)), x
              {
                if( candidatePos > 0 ) // This is not the first candidate tried
                  // Returns 1 if mult < fAlgLeadMonom( candidatePoly )
                  balance = theOrdFun( mult, fAlgLeadMonom( candidatePoly ) );

                // If we are restricting prolongations by degree
                if( degRestrict == 1 )
                {
                  // If the degree bound is not exceeded and the candidate is valid
                  if( ( fMonLength( LMg ) + 1 < twod ) && ( ( balance == (Bool) 1 ) || ( candidatePos == 0 ) ) )
                  {
                    // Construct a candidate prolongation
                    testPoly = fAlgTimes( fAlgMonom( qOne(), gen ), g );
                    // If we have not yet encountered this polynomial
                    if( fAlgListIsMember( testPoly, soFar ) == (Bool) 0 )
                    {
                      // We have found a new candidate
                      candidatePos = i;
                      candidatePoly = testPoly;
                      candidateVariable = gen;
                      LorR = 0; // Left prolongation
                    }
                  }
                }
                // If we are not restricting prolongations by degree, proceed if
                // the candidate is valid (if this is the first candidate
                // encountered or LM(x.g) < LM(current candidate))
                else if( ( balance == (Bool) 1 ) | ( candidatePos == 0 ) )
                {
                  // Construct a candidate prolongation
                  testPoly = fAlgTimes( fAlgMonom( qOne(), gen ), g );
                  // If we have not yet encountered this polynomial
                  if( fAlgListIsMember( testPoly, soFar ) == (Bool) 0 )
                  {
                    // We have found a new candidate
                    candidatePos = i;
                    candidatePoly = testPoly;
                    candidateVariable = gen;
                    LorR = 0; // Left prolongation
                  }
                }
              }
            }

            // RIGHT PROLONGATIONS

            // Look for nonmultiplicative variables not in PR (unprocessed)
            if( ( fMonIsMultiplicative( gen, PR ) == 0 ) && ( fMonIsMultiplicative( gen, gVarsR ) == 0 ) )
            {
              add = 1; // Candidate found
              mult = fMonTimes( fAlgLeadMonom( g ), gen ); // Construct g.x

              // If Q is not empty
              if( Qp )
              {
                // Make sure that LM(g.x) < LM(f) for all f in (f, v, D) \in Q
                Qp2 = fAlgListCopy( Qp ); // Make a copy of Q for processing

                while( ( fAlgListLength( Qp2 ) > 0 ) && ( add == 1 ) ) // For all f in (f, v, D) \in Q
                {
                  // Extract a lead monomial
                  compare = fAlgLeadMonom( Qp2 -> first );
                  Qp2 = Qp2 -> rest;

                  // If LM(g.x) not less than LM(f) ignore this candidate
                  if( theOrdFun( mult, compare ) == (Bool) 0 ) add = 0;
                }
              }

              if( add == 1 ) // Candidate found for (g, u, (PL, PR)), x
              {
                if( candidatePos > 0 ) // This is not the first candidate tried
                  // Returns 1 if mult < fAlgLeadMonom( candidatePoly )
                  balance = theOrdFun( mult, fAlgLeadMonom( candidatePoly ) );

                // If we are restricting prolongations by degree
                if( degRestrict == 1 )
                {
                  // If the degree bound is not exceeded and the candidate is valid
                  if( ( fMonLength( LMg ) + 1 < twod ) && ( ( balance == (Bool) 1 ) || ( candidatePos == 0 ) ) )
                  {
                    // Construct a candidate prolongation
                    testPoly = fAlgTimes( g, fAlgMonom( qOne(), gen ) );

                    // If we have not yet encountered this polynomial
                    if( fAlgListIsMember( testPoly, soFar ) == (Bool) 0 )
                    {
                      // We have found a new candidate
                      candidatePos = i;
                      candidatePoly = testPoly;
                      candidateVariable = gen;
                      LorR = 1; // Right prolongation
                    }
                  }
                }
                // If we are not restricting prolongations by degree, proceed if
                // the candidate is valid (if this is the first candidate
                // encountered or LM(g.x) < LM(current candidate))
                else if( ( balance == (Bool) 1 ) | ( candidatePos == 0 ) )
                {
                  // Construct a candidate prolongation
                  testPoly = fAlgTimes( g, fAlgMonom( qOne(), gen ) );
                  // If we have not yet encountered this polynomial
                  if( fAlgListIsMember( testPoly, soFar ) == (Bool) 0 )
                  {
                    // We have found a new candidate
                    candidatePos = i;
                    candidatePoly = testPoly;
                    candidateVariable = gen;
                    LorR = 1; // Right prolongation
                  }
                }
              }
            }
            j++; // Move onto the next variable
          }
        }
        else if( IType >= 3 ) // Global division
        {
          // Obtain the multiplicative variables for this polynomial
          if( IType == 3 ) LMultVars( fAlgLeadMonom( g ), &cutoffL, &cutoffR );
          else if( IType == 4 ) RMultVars( fAlgLeadMonom( g ), &cutoffL, &cutoffR );
          else EMultVars( fAlgLeadMonom( g ), &cutoffL, &cutoffR );

          // LEFT PROLONGATIONS

          // For each left nonmultiplicative variable
          for( j = cutoffR+1; j <= (ULong) nOfGenerators; j++ )
          {
            gen = ASCIIMon( j );

            if( fMonIsMultiplicative( gen, PL ) == 0 ) // Not in P (unprocessed)
            {
              add = 1; // Candidate found
              mult = fMonTimes( gen, fAlgLeadMonom( g ) ); // Construct x.g

              // If Q is not empty
              if( Qp )
              {
                // Make sure that LM(x.g) < LM(f) for all f in (f, v, D) \in Q
                Qp2 = fAlgListCopy( Qp ); // Make a copy of Q for processing

                while( ( fAlgListLength( Qp2 ) > 0 ) && ( add == 1 ) ) // For all f in (f, v, D) \in Q
                {
                  // Extract a lead monomial
                  compare = fAlgLeadMonom( Qp2 -> first );
                  Qp2 = Qp2 -> rest;

                  // If LM(x.g) not less than LM(f) ignore this candidate
                  if( theOrdFun( mult, compare ) == (Bool) 0 ) add = 0;
                }
              }

              if( add == 1 ) // Candidate found for (g, u, (PL, PR)), x
              {
                if( candidatePos > 0 ) // This is not the first candidate tried
                  // Returns 1 if mult < fAlgLeadMonom( candidatePoly )
                  balance = theOrdFun( mult, fAlgLeadMonom( candidatePoly ) );

                // If we are restricting prolongations by degree
                if( degRestrict == 1 )
                {
                  // If the degree bound is not exceeded and the candidate is valid
                  if( ( fMonLength( LMg ) + 1 < twod ) && ( ( balance == (Bool) 1 ) || ( candidatePos == 0 ) ) )
                  {
                    // Construct a candidate prolongation
                    testPoly = fAlgTimes( fAlgMonom( qOne(), gen ), g );
                    // If we have not yet encountered this polynomial
                    if( fAlgListIsMember( testPoly, soFar ) == (Bool) 0 )
                    {
                      // We have found a new candidate
                      candidatePos = i;
                      candidatePoly = testPoly;
                      candidateVariable = gen;
                      LorR = 0; // Left prolongation
                    }
                  }
                }
                // If we are not restricting prolongations by degree, proceed if
                // the candidate is valid (if this is the first candidate
                // encountered or LM(x.g) < LM(current candidate))
                else if( ( balance == (Bool) 1 ) | ( candidatePos == 0 ) )
                {
                  // Construct a candidate prolongation
                  testPoly = fAlgTimes( fAlgMonom( qOne(), gen ), g );
                  // If we have not yet encountered this polynomial
                  if( fAlgListIsMember( testPoly, soFar ) == (Bool) 0 )
                  {
                    // We have found a new candidate
                    candidatePos = i;
                    candidatePoly = testPoly;
                    candidateVariable = gen;
                    LorR = 0; // Left prolongation
                  }
                }
              }
            }
          }

          // RIGHT PROLONGATIONS
          
          // For each right nonmultiplicative variable
          for( j = 1; j < cutoffL; j++ )
          {
            gen = ASCIIMon( j );
            mult = fMonTimes( fAlgLeadMonom( g ), gen ); // Construct g.x

            if( fMonIsMultiplicative( gen, PR ) == 0 ) // Not in P (unprocessed)
            {
              add = 1; // Candidate found

              // If Q is not empty
              if( Qp )
              {
                // Make sure that LM(g.x) < LM(f) for all f in (f, v, D) \in Q
                Qp2 = fAlgListCopy( Qp ); // Make a copy of Q for processing

                while( ( fAlgListLength( Qp2 ) > 0 ) && ( add == 1 ) ) // For all f in (f, v, D) \in Q
                {
                  // Extract a lead monomial
                  compare = fAlgLeadMonom( Qp2 -> first );
                  Qp2 = Qp2 -> rest;

                  // If LM(g.x) not less than LM(f) ignore this candidate
                  if( theOrdFun( mult, compare ) == (Bool) 0 ) add = 0;
                }
              }

              if( add == 1 ) // Candidate found for (g, u, (PL, PR)), x
              {
                if( candidatePos > 0 ) // This is not the first candidate tried
                  // Returns 1 if mult < fAlgLeadMonom( candidatePoly )
                  balance = theOrdFun( mult, fAlgLeadMonom( candidatePoly ) );

                // If we are restricting prolongations by degree
                if( degRestrict == 1 )
                {
                  // If the degree bound is not exceeded and the candidate is valid
                  if( ( fMonLength( LMg ) + 1 < twod ) && ( ( balance == (Bool) 1 ) || ( candidatePos == 0 ) ) )
                  {
                    // Construct a candidate prolongation
                    testPoly = fAlgTimes( g, fAlgMonom( qOne(), gen ) );
                    // If we have not yet encountered this polynomial
                    if( fAlgListIsMember( testPoly, soFar ) == (Bool) 0 )
                    {
                      // We have found a new candidate
                      candidatePos = i;
                      candidatePoly = testPoly;
                      candidateVariable = gen;
                      LorR = 1; // Right prolongation
                    }
                  }
                }
                // If we are not restricting prolongations by degree, proceed if
                // the candidate is valid (if this is the first candidate
                // encountered or LM(g.x) < LM(current candidate))
                else if( ( balance == (Bool) 1 ) | ( candidatePos == 0 ) )
                {
                  // Construct a candidate prolongation
                  testPoly = fAlgTimes( g, fAlgMonom( qOne(), gen ) );
                  // If we have not yet encountered this polynomial
                  if( fAlgListIsMember( testPoly, soFar ) == (Bool) 0 )
                  {
                    // We have found a new candidate
                    candidatePos = i;
                    candidatePoly = testPoly;
                    candidateVariable = gen;
                    LorR = 1; // Right prolongation
                  }
                }
              }
            }
          }
        }
        i++; // Move onto the next polynomial
      }
      if( pl > 3 ) printf("...Element %u chosen as the candidate (0 = none found).\n", candidatePos );

      // If there is a candidate
      if( candidatePos > 0 )
      {
        // Construct the candidate
        g = fAlgListNumber( candidatePos, Tp );
        u = fMonListNumber( candidatePos, Tm );
        P = fMonPairListNumber( candidatePos, Tv );
        if( pl > 2 )
        {
          if( LorR == 0 )
            printf("Analysing left prolongation ( (%s), %s )...\n", 
                   fAlgToStr( g ), fMonToStr( candidateVariable ) );
          else
            printf("Analysing right prolongation ( (%s), %s )...\n", 
                   fAlgToStr( g ), fMonToStr( candidateVariable ) );
        }

        // Adjust T - Remove (g, u, P) from T and add (g, u, (enlarged P))
        Tp = fAlgListRemoveNumber( candidatePos, Tp );
        Tp = fAlgListPush( g, Tp );
        Tm = fMonListRemoveNumber( candidatePos, Tm );
        Tm = fMonListPush( u, Tm );
        Tv = fMonPairListRemoveNumber( candidatePos, Tv );

        if( LorR == 0 ) // Left prolongation
          P.lft = multiplicativeUnion( P.lft, candidateVariable );
        else // Right prolongation
          P.rt = multiplicativeUnion( P.rt, candidateVariable );

        Tv = fMonPairListPush( P.lft, P.rt, Tv );

        // Construct the prolongation
        if( LorR == 0 )
          gDotx = fAlgTimes( fAlgMonom( qOne(), candidateVariable ), g );
        else
          gDotx = fAlgTimes( g, fAlgMonom( qOne(), candidateVariable ) );

        // If the criterion is false...
        // if( NCcriterion( gDotx, u, Tp, Tm, GBasis, vars ) == 0 )
        {
          // ...then find the normal form of the prolongation w.r.t. GBasis
          soFar = fAlgListPush( gDotx, soFar ); // Indicate we have encountered another polynomial
          h = IPolyReduce( gDotx, GBasis, vars ); // Involutively reduce gDotx w.r.t. GBasis
          h = findGCD( h ); // Divide through by the GCD
          if( pl > 2 ) printf("...Reduced prolongation to %s...\n", fAlgToStr( h ) );
          nOfProlongations++; // Increment the number of prolongations processed

          // Check for trivial ideal
          if( fAlgIsOne( h ) == (Bool) 1 ) return fAlgListSingle( fAlgOne() );

          if( fAlgIsZero( h ) == (Bool) 0 ) // If the prolongation did not reduce to 0
          {
            // Add h to GBasis and recalculate multiplicative variables if necessary
            if( IType < 3 )
            {
              pos = 1;
              if( SType == 1 ) GBasis = fAlgListDegRevLexPushPosition( h, GBasis, &pos ); // DegRevLex sort
              else if( SType == 2 ) GBasis = fAlgListAppend( GBasis, fAlgListSingle( h ) ); // Just append
              else GBasis = fAlgListNormalPush( h, GBasis ); // Sort by monomial ordering

              vars = OverlapDiv( GBasis ); // Full recalculate
            }
            else GBasis = fAlgListAppend( GBasis, fAlgListSingle( h ) ); // Just append onto end

            if( pl > 1 ) printf("Added %s to G (%u)...\n", fAlgToStr( h ), fAlgListLength( GBasis ) );
            else if( pl == 1 ) printf("Added a polynomial to G       (%u)...\n", fAlgListLength( GBasis ));

            LMh = fAlgLeadMonom( h );

            if( degRestrict == 1 ) // If we are restricting prolongations by degree...
            {
              degTest = fMonLength( LMh );
              if( degTest > d ) // ...and if the degree of the new polynomial exceeds the bound...
              {
                // ...adjust the bound accordingly
                d = degTest;
                if( pl > 2 ) printf("New value of d = %u\n", d );
                twod = 2*d;
              }
            }

            // if LM(h) == LM(prolongation)
            if( fMonEqual( fAlgLeadMonom( gDotx ), LMh ) == (Bool) 1 )
            {
              // Add entry (h, u, (\emptyset, \emptyset)) to T
              Tp = fAlgListPush( h, Tp );
              Tm = fMonListPush( u, Tm );
              Tv = fMonPairListPush( fMonOne(), fMonOne(), Tv );
            }
            else // Add entry to T and adjust lists
            {
              // Add entry to T
              Tp = fAlgListPush( h, Tp );
              Tm = fMonListPush( LMh, Tm );
              Tv = fMonPairListPush( fMonOne(), fMonOne(), Tv );
              if( pl > 3 ) printf("Modifying T (size %u)...\n", fAlgListLength( Tp ) );

              // Set up lists for next operation
              Tp2 = fAlgListNul;
              Tm2 = fMonListNul;
              Tv2 = fMonPairListNul;

              // For each (f, v, (DL, DR)) \in T
              if( pl > 4 ) printf("Adjusting Multiplicative Variables...\n");
              while( Tp )
              {
                f = Tp -> first; // Extract a polynomial
                LMf = fAlgLeadMonom( f );

                if( pl > 4 ) printf("Testing (%s, %s)\n", fMonToStr( LMh ), fMonToStr( LMf ) );

                // If LM(h) < LM(f)
                if( theOrdFun( LMh, LMf ) == (Bool) 1 )
                {
                  // Add entry to Q
                  Qp = fAlgListPush( Tp -> first, Qp );
                  Qm = fMonListPush( Tm -> first, Qm );
                  Qv = fMonPairListPush( Tv -> lft, Tv -> rt, Qv );

                  // Discard f from GBasis
                  GBasis = fAlgListFXRem( GBasis, f );
                  if( pl > 1 ) printf("Discarded %s from G (%u)...\n", fAlgToStr( f ), fAlgListLength( GBasis ) );
                  else if( pl == 1 ) printf("Discarded a polynomial from G (%u)...\n", fAlgListLength( GBasis ) );
                }
                else
                {
                  // Keep entry in T
                  Tp2 = fAlgListPush( Tp -> first, Tp2 );
                  Tm2 = fMonListPush( Tm -> first, Tm2 );
                  Tv2 = fMonPairListPush( Tv -> lft, Tv -> rt, Tv2 );
                }
                // Advance the lists to the next entry
                Tp = Tp -> rest;
                Tm = Tm -> rest;
                Tv = Tv -> rest;
              }

              // Set up lists for next operation
              Tp = fAlgListNul;
              Tm = fMonListNul;
              Tv = fMonPairListNul;

              // Recalculate multiplicative variables
              if( IType < 3 ) vars = OverlapDiv( GBasis );

              // For each (f, v, (DL, DR)) \in T
              while( Tp2 )
              {
                // Keep f and v as they are
                f = Tp2 -> first;
                Tp = fAlgListPush( f, Tp );
                Tm = fMonListPush( Tm2 -> first, Tm );
                DL = Tv2 -> lft;
                DR = Tv2 -> rt;

                // Find intersection of D and NM_I(f, GBasis)
                if( IType < 3 ) // Local division
                {
                  // Find NM_I(f, GBasis)
                  pos = fAlgListPosition( f, GBasis );
                  fVars = fMonPairListNumber( pos, vars );
                  fVarsL = fVars.lft;
                  fVarsR = fVars.rt;

                  NML = fMonOne();
                  NMR = fMonOne();
                  j = 1;

                  // Calculate the intersection
                  while( j <= (ULong) nOfGenerators )
                  {
                    gen = ASCIIMon( j );

                    // If gen appears in DL (nonmultiplicatives) but not in fVarsL (multiplicatives)
                    if (    ( fMonIsMultiplicative( gen, DL ) == 1 )
                         && ( fMonIsMultiplicative( gen, fVarsL ) == 0 ) )
                      NML = fMonTimes( NML, gen ); // gen appears in the left intersection
                    // If gen appears in DR (nonmultiplicatives) but not in fVarsR (multiplicatives)
                    if (    ( fMonIsMultiplicative( gen, DR ) == 1 )
                         && ( fMonIsMultiplicative( gen, fVarsR ) == 0 ) )
                      NMR = fMonTimes( NMR, gen ); // gen appears in the right intersection

                    j++; // Get ready to look at the next variable
                  }
                }
                else if ( IType >= 3 ) // Global division
                {
                  // Find the multiplicative variables
                  if( IType == 3 ) LMultVars( fAlgLeadMonom( f ), &cutoffL, &cutoffR );
                  else if( IType == 4 ) RMultVars( fAlgLeadMonom( f ), &cutoffL, &cutoffR );
                  else EMultVars( fAlgLeadMonom( f ), &cutoffL, &cutoffR );
                  NML = fMonOne();
                  NMR = fMonOne();

                  // Calculate the left intersection
                  for( j = cutoffR+1; j <= (ULong) nOfGenerators; j++ )
                  {
                    gen = ASCIIMon( j ); // Obtain a nonmultiplicative variable
                    // If it appears in DL it appears in the intersection
                    if( fMonIsMultiplicative( gen, DL ) == 1 )
                      NML = fMonTimes( NML, gen );
                  }

                  // Calculate the right intersection
                  for( j = 1; j < cutoffL; j++ )
                  {
                    gen = ASCIIMon( j ); // Obtain a nonmultiplicative variable
                    // If it appears in DR it appears in the intersection
                    if( fMonIsMultiplicative( gen, DR ) == 1 )
                      NMR = fMonTimes( NMR, gen );
                  }
                }

                // Add the nonmultiplicative variables to Tv
                Tv = fMonPairListPush( NML, NMR, Tv );

                // Advance the lists
                Tp2 = Tp2 -> rest;
                Tm2 = Tm2 -> rest;
                Tv2 = Tv2 -> rest;
              }
            }
          }
        }
        // else if( pl > 2 ) printf("...Criterion used to discard prolongation...\n");
      }
      else // exit from loop - no suitable prolongations found
      {
        escape = 1;
      }
    }
  }
  while( Qp );

  if( pl > 0 ) printf("...Involutive Basis Computed.\n");

  return GBasis;
}

/*
 * ===========
 * End of File
 * ===========
 */

